Sourced metric perturbations of Kerr spacetime in Lorenz gauge

We derive a formalism for solving the Lorenz gauge equations for metric perturbations of Kerr spacetime sourced by an arbitrary stress-energy tensor. The metric perturbation is obtained as a sum of differential operators acting on a set of six scalars, with two of spin-weight $\pm2$, two of spin-weight $\pm1$, and two of spin-weight $0$. We derive the sourced Teukolsky equations satisfied by these scalars, with the sources given in terms of differential operators acting on the stress-energy tensor. The method can be used to obtain both linear and higher order nonlinear metric perturbations, and it fully determines the metric perturbation up to a time integral, omitting only static contributions which must be handled separately.

==> Operators.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    244300,       6358]
NotebookOptionsPosition[    236900,       6244]
NotebookOutlinePosition[    237297,       6260]
CellTagsIndexPosition[    237254,       6257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Operators in GHP form", "Title",
 CellChangeTimes->{{3.935742393732459*^9, 
  3.935742421415965*^9}},ExpressionUUID->"2341a60e-2737-42e2-9541-\
214835026b1f"],

Cell["\<\
This notebook contains GHP expressions for the operators appearing in the \
appendix of \[OpenCurlyDoubleQuote]Sourced metric perturbations of Kerr \
spacetime in Lorenz gauge\[CloseCurlyDoubleQuote] by B. Wardell, C. Kavanagh \
and S. Dolan. \
\>", "Text",
 CellChangeTimes->{{3.935742424234168*^9, 
  3.935742493244433*^9}},ExpressionUUID->"b2b5ce92-53f4-4ec2-9102-\
bea6b55ea2e4"],

Cell[CellGroupData[{

Cell["Operators", "Section",
 CellChangeTimes->{{3.935745026258852*^9, 3.935745028475685*^9}, 
   3.9357467251272583`*^9},ExpressionUUID->"19fc673b-19f2-41c8-97d2-\
bee15b625e10"],

Cell[CellGroupData[{

Cell[TextData[{
 "1. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalL]", "T"], TraditionalForm]],ExpressionUUID->
  "b0871fa0-a67e-4b34-8bc5-d84a73e27190"]
}], "Subsubsection",
 CellChangeTimes->{{3.935636468247429*^9, 
  3.935636472450963*^9}},ExpressionUUID->"f3d7a96f-b631-4748-9354-\
6290399a7a8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalL]", "T"], "[", "\[CapitalPhi]", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Zeta]"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Rho]p", "**", "\[Thorn]"}]}], "+", 
        RowBox[{"\[Rho]", "**", "\[Thorn]p"}], "+", 
        RowBox[{"\[Tau]p", "**", "\[Eth]"}], "-", 
        RowBox[{"\[Tau]", "**", "\[Eth]p"}]}], ",", "\[CapitalPhi]"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["p", "2"], "\[Zeta]", " ", "\[Psi]2", " ", "\[CapitalPhi]"}],
     "-", 
    RowBox[{
     FractionBox["q", "2"], "\[Zeta]b", " ", "\[Psi]2b", " ", 
     "\[CapitalPhi]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935636475827757*^9, 3.9356365946899643`*^9}, {
   3.9356376471611*^9, 3.935637659875165*^9}, {3.9357427888244743`*^9, 
   3.935742833866259*^9}, {3.935742904535967*^9, 3.935742984860482*^9}, {
   3.935743017684352*^9, 3.935743022323668*^9}, {3.935743060593186*^9, 
   3.935743086057539*^9}, {3.93574314873201*^9, 3.935743171161804*^9}, 
   3.935743310911066*^9, 3.93574542460705*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"57bfa227-da79-4933-ab40-2841293d3b96"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. \[ScriptCapitalS]", "Subsubsection",
 CellChangeTimes->{{3.935636601492529*^9, 
  3.935636604635817*^9}},ExpressionUUID->"0c44cb73-52ac-4fdf-bb1c-\
a6b8d05a9d8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalS]", "0"], "[", "T", "]"}], "==", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Eth]", "-", "\[Tau]pb", "-", 
        RowBox[{"4", "\[Tau]"}]}], ",", 
       RowBox[{
        RowBox[{"DOperator", "[", 
         RowBox[{
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"2", "\[Rho]b"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["T", "lm"], "+", 
             SubscriptBox["T", "ml"]}], ")"}]}]}], "]"}], "-", 
        RowBox[{"DOperator", "[", 
         RowBox[{
          RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ",", 
          SubscriptBox["T", "ll"]}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Thorn]", "-", 
        RowBox[{"4", "\[Rho]"}], "-", "\[Rho]b"}], ",", 
       RowBox[{
        RowBox[{"DOperator", "[", 
         RowBox[{
          RowBox[{"\[Eth]", "-", 
           RowBox[{"2", "\[Tau]pb"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["T", "lm"], "+", 
             SubscriptBox["T", "ml"]}], ")"}]}]}], "]"}], "-", 
        RowBox[{"DOperator", "[", 
         RowBox[{
          RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ",", 
          SubscriptBox["T", "mm"]}], "]"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935636609785387*^9, 3.935636760911004*^9}, {
   3.935636795437961*^9, 3.935636916366336*^9}, {3.935636955230263*^9, 
   3.935636956789207*^9}, {3.9356376636460667`*^9, 3.9356376656811543`*^9}, {
   3.935742863107065*^9, 3.935742916271543*^9}, {3.935743056263309*^9, 
   3.935743079882318*^9}, {3.935743181480711*^9, 3.9357432046057158`*^9}, {
   3.93574326139041*^9, 3.935743269164391*^9}, 3.935743301041461*^9, {
   3.935743567989192*^9, 3.935743577376338*^9}, {3.935744911545355*^9, 
   3.9357449186943407`*^9}, 3.9357454282451687`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"d06f0d47-a1f7-48d8-85bb-5e3d778e380d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalS]", "4"], "[", "T", "]"}], "==", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Eth]p", "-", "\[Tau]b", "-", 
        RowBox[{"4", "\[Tau]p"}]}], ",", 
       RowBox[{
        RowBox[{"DOperator", "[", 
         RowBox[{
          RowBox[{"\[Thorn]p", "-", 
           RowBox[{"2", "\[Rho]pb"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["T", "nmb"], "+", 
             SubscriptBox["T", "mbn"]}], ")"}]}]}], "]"}], "-", 
        RowBox[{"DOperator", "[", 
         RowBox[{
          RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ",", 
          SubscriptBox["T", "nn"]}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Thorn]p", "-", 
        RowBox[{"4", "\[Rho]p"}], "-", "\[Rho]pb"}], ",", 
       RowBox[{
        RowBox[{"DOperator", "[", 
         RowBox[{
          RowBox[{"\[Eth]p", "-", 
           RowBox[{"2", "\[Tau]b"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["T", "nmb"], "+", 
             SubscriptBox["T", "mbn"]}], ")"}]}]}], "]"}], "-", 
        RowBox[{"DOperator", "[", 
         RowBox[{
          RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ",", 
          SubscriptBox["T", "mbmb"]}], "]"}]}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.935636609785387*^9, 3.935636760911004*^9}, {
   3.935636795437961*^9, 3.935636916366336*^9}, {3.935636955230263*^9, 
   3.935637065675294*^9}, {3.93563766897573*^9, 3.935637671023215*^9}, {
   3.9357428210330687`*^9, 3.93574283386735*^9}, {3.9357428760252647`*^9, 
   3.935742897290266*^9}, {3.935743066475107*^9, 3.935743086061458*^9}, {
   3.935743228937492*^9, 3.935743321196299*^9}, {3.935744922557878*^9, 
   3.935744945972447*^9}, 3.935745433813163*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"a822c36a-b920-4c6b-a538-a677d3c4b7b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalS]\[Dagger]", "0"], "[", "\[Psi]4", "]"}], 
    "bc"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     SubscriptBox["l", "b"], 
     SubscriptBox["l", "c"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]", "+", 
          RowBox[{"3", "\[Tau]"}]}], ")"}]}], ",", "\[Psi]4"}], "]"}]}], "-", 
    
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["m", "b"], 
     SubscriptBox["m", "c"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "+", 
          RowBox[{"3", "\[Rho]"}]}], ")"}]}], ",", "\[Psi]4"}], "]"}]}], "+", 
    
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["l", "b"], 
        SubscriptBox["m", "c"]}], "+", 
       RowBox[{
        SubscriptBox["l", "c"], 
        SubscriptBox["m", "b"]}]}], ")"}], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]", "+", "\[Rho]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "+", 
           RowBox[{"3", "\[Tau]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]", "+", "\[Tau]pb"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", 
           RowBox[{"3", "\[Rho]"}]}], ")"}]}]}], ",", "\[Psi]4"}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935637157896039*^9, 3.935637391831745*^9}, {
   3.935637676516148*^9, 3.935637678426373*^9}, {3.935742863111464*^9, 
   3.9357429162745457`*^9}, {3.935743056267446*^9, 3.93574307988552*^9}, {
   3.9357433240607433`*^9, 3.935743340588924*^9}, {3.9357433738424473`*^9, 
   3.9357434471215763`*^9}, 3.935745436065884*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"f5c4cd1d-99a4-4e87-8e35-4e27e41304e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalS]\[Dagger]", "4"], "[", "\[Psi]0", "]"}], 
    "[", 
    RowBox[{
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     SubscriptBox["n", "b"], 
     SubscriptBox["n", "c"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]p", "+", 
          RowBox[{"3", "\[Tau]p"}]}], ")"}]}], ",", "\[Psi]0"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["mb", "b"], 
     SubscriptBox["mb", "c"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "+", 
          RowBox[{"3", "\[Rho]p"}]}], ")"}]}], ",", "\[Psi]0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["n", "b"], 
        SubscriptBox["mb", "c"]}], "+", 
       RowBox[{
        SubscriptBox["n", "c"], 
        SubscriptBox["mb", "b"]}]}], ")"}], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]p", "+", "\[Rho]pb"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", 
           RowBox[{"3", "\[Tau]p"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", "\[Tau]p", "+", "\[Tau]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", 
           RowBox[{"3", "\[Rho]p"}]}], ")"}]}]}], ",", "\[Psi]0"}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935637157896039*^9, 3.935637493313109*^9}, {
   3.935637682962388*^9, 3.9356376854255543`*^9}, {3.935742821035857*^9, 
   3.935742833870076*^9}, {3.9357428760277643`*^9, 3.935742897291148*^9}, {
   3.935743066478683*^9, 3.9357430860644417`*^9}, {3.935743328735672*^9, 
   3.9357433452346163`*^9}, {3.935743421644066*^9, 3.9357434856961308`*^9}, 
   3.935745438428173*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"3c338793-0c0b-42af-8ba5-519632317a00"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalS]", "0"], "[", "J", "]"}], "==", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{"\[Eth]", "-", 
         RowBox[{"2", "\[Tau]"}], "-", "\[Tau]pb"}], ",", 
        SubscriptBox["J", "l"]}], "]"}], "-", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{"\[Thorn]", "-", 
         RowBox[{"2", "\[Rho]"}], "-", "\[Rho]b"}], ",", 
        SubscriptBox["J", "m"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935637519924258*^9, 3.935637590134139*^9}, {
   3.935637689878191*^9, 3.935637691719035*^9}, {3.935742863113068*^9, 
   3.935742916275309*^9}, {3.9357430562710543`*^9, 3.9357430798862057`*^9}, {
   3.935743517758689*^9, 3.935743547676716*^9}, 3.935745441407695*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"ca1a7768-7b3e-4dd2-88e8-49b4945aff85"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalS]", "2"], "[", "J", "]"}], "==", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"\[Eth]p", "-", 
          RowBox[{"2", "\[Tau]p"}], "-", "\[Tau]b"}], ",", 
         SubscriptBox["J", "n"]}], "]"}]}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{"\[Thorn]p", "-", 
         RowBox[{"2", "\[Rho]p"}], "-", "\[Rho]pb"}], ",", 
        SubscriptBox["J", "mb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935637519924258*^9, 3.935637627748298*^9}, {
   3.935637693624936*^9, 3.935637695202435*^9}, {3.9357428210392847`*^9, 
   3.935742833870709*^9}, {3.935742876028339*^9, 3.93574289729193*^9}, {
   3.935743066481764*^9, 3.935743086065082*^9}, {3.935743520929949*^9, 
   3.935743557823058*^9}, {3.935744960922048*^9, 3.935744962779868*^9}, 
   3.935745443737155*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"6d32cf1b-a0dc-4b38-a9c8-5d55a25621df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalS]\[Dagger]", "0"], "[", "\[Phi]2", "]"}], 
    "b"], "==", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["l", "b"]}], 
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "+", "\[Tau]"}], ")"}], ",", "\[Phi]2"}], "]"}]}],
       "+", 
      RowBox[{
       SubscriptBox["m", "b"], 
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", "\[Rho]"}], ")"}], ",", "\[Phi]2"}], 
        "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935637707546876*^9, 3.935637752348044*^9}, {
   3.935742904541727*^9, 3.935742916275941*^9}, {3.935743056272129*^9, 
   3.935743079886841*^9}, {3.935744972589554*^9, 3.935745010855801*^9}, 
   3.935745445506463*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"7ebd8d73-99fe-4305-85fc-f5e7b6fb93e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     RowBox[{"\[ScriptCapitalS]\[Dagger]", "[", "2", "]"}], "[", "\[Phi]0", 
     "]"}], "b"], "==", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["n", "b"], 
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", "\[Tau]p"}], ")"}], ",", "\[Phi]0"}], 
        "]"}]}], "-", 
      RowBox[{
       SubscriptBox["mb", "b"], 
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", "\[Rho]p"}], ")"}], ",", "\[Phi]0"}], 
        "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935637707546876*^9, 3.935637781926202*^9}, {
   3.935742821040711*^9, 3.9357428338713207`*^9}, {3.935743066482671*^9, 
   3.9357430860657187`*^9}, {3.935744985347829*^9, 3.935745014090681*^9}, 
   3.935745446949567*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"5c93e446-79e9-4c3a-bc46-7828570d234e"]
}, Closed]],

Cell[CellGroupData[{

Cell["3. \[ScriptCapitalE]", "Subsubsection",
 CellChangeTimes->{{3.935638077351313*^9, 
  3.935638081165152*^9}},ExpressionUUID->"e36830f5-c3d5-4119-abf2-\
1d631a11f009"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalE]h", ")"}], "ll"], "==", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}]}], "+", 
        RowBox[{"\[Rho]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", "\[Rho]p", "-", "\[Rho]pb"}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}], "**", "\[Rho]p"}], "+", 
        "\[Psi]2"}], ",", 
       SubscriptBox["h", "ll"]}], "]"}]}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Rho]", "+", "\[Rho]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", "\[Rho]", "+", "\[Rho]b"}], ")"}]}]}], "+", 
       RowBox[{"4", "\[Rho]\[Rho]b"}]}], ",", 
      SubscriptBox["h", "ln"]}], "]"}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"3", "\[Rho]b"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", "\[Tau]p", "+", "\[Tau]b"}], ")"}]}]}], "+", 
       RowBox[{"\[Tau]b", "**", "\[Thorn]"}], "-", 
       RowBox[{"\[Rho]b", "**", "\[Eth]p"}]}], ",", 
      SubscriptBox["h", "lm"]}], "]"}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"3", "\[Rho]"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "+", "\[Tau]", "-", "\[Tau]pb"}], ")"}]}]}], "+", 
       
       RowBox[{"\[Tau]", "**", "\[Thorn]"}], "-", 
       RowBox[{"\[Rho]", "**", "\[Eth]"}]}], ",", 
      SubscriptBox["h", "lmb"]}], "]"}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Thorn]", "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "-", "\[Rho]", "-", "\[Rho]b"}], ")"}]}], "+", 
       RowBox[{"2", "\[Rho]\[Rho]b"}]}], ",", 
      SubscriptBox["h", "mmb"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935638445376787*^9, 3.93563855905941*^9}, {
  3.935638593855064*^9, 3.935638620530629*^9}, {3.935638677944363*^9, 
  3.9356386837088947`*^9}, {3.93563873080833*^9, 3.935638741684519*^9}, {
  3.935638784565064*^9, 3.935638941622407*^9}, {3.935638981753804*^9, 
  3.935639028503087*^9}, {3.935639067339679*^9, 3.9356392112957783`*^9}, {
  3.935742821044187*^9, 3.935742925785881*^9}, {3.935743056274156*^9, 
  3.935743086068322*^9}, {3.935745463757579*^9, 3.935745600713323*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3fc0271d-b3d6-40a8-9c77-e0dd83d27ef0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalE]h", ")"}], "ln"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]p", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}]}], "+", 
        RowBox[{"\[Rho]pb", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ")"}]}]}], ",", 
       SubscriptBox["h", "ll"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}]}], "+", 
        RowBox[{"\[Rho]b", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ")"}]}]}], ",", 
       SubscriptBox["h", "nn"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "+", "\[Tau]p", "+", "\[Tau]b"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", "\[Tau]", "-", "\[Tau]pb"}], ")"}]}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eth]p", "**", "\[Eth]"}], "+", 
          RowBox[{"3", "\[Tau]\[Tau]p"}], "+", 
          RowBox[{"3", "\[Tau]b\[Tau]pb"}]}], ")"}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Tau]b", "+", "\[Tau]p"}], ")"}], "**", "\[Eth]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"2", "\[Rho]b"}]}], ")"}], "**", "\[Rho]p"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", 
           RowBox[{"2", "\[Rho]p"}]}], ")"}], "**", "\[Rho]b"}], "-", 
        RowBox[{"\[Rho]pb", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", "\[Rho]"}], ")"}]}], "-", 
        RowBox[{"\[Rho]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", "\[Rho]pb"}], ")"}]}], "-", "\[Psi]2", 
        "-", "\[Psi]2b"}], ",", 
       SubscriptBox["h", "ln"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", 
           RowBox[{"2", "\[Rho]pb"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}]}], "+", 
        RowBox[{"\[Tau]b", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", "\[Rho]p", "+", "\[Rho]pb"}], ")"}]}], 
        "-", 
        RowBox[{"\[Tau]p", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Eth]p"}], "-", "\[Tau]b"}], ")"}], "**", 
         "\[Rho]pb"}]}], ",", 
       SubscriptBox["h", "lm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", 
           RowBox[{"2", "\[Rho]p"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}]}], "+", 
        RowBox[{"\[Tau]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", "\[Rho]pb", "+", "\[Rho]p"}], ")"}]}], 
        "-", 
        RowBox[{"\[Tau]pb", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Eth]"}], "-", "\[Tau]"}], ")"}], "**", 
         "\[Rho]p"}]}], ",", 
       SubscriptBox["h", "lmb"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"2", "\[Rho]"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]p", "+", "\[Tau]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", "\[Rho]b"}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}], "**", "\[Rho]"}]}], 
        "-", 
        RowBox[{"2", 
         RowBox[{"\[Tau]b", "**", "\[Thorn]"}]}]}], ",", 
       SubscriptBox["h", "nm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"2", "\[Rho]b"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]pb", "+", "\[Tau]"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", "\[Rho]"}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}], "**", "\[Rho]b"}]}], 
        "-", 
        RowBox[{"2", 
         RowBox[{"\[Tau]", "**", "\[Thorn]"}]}]}], ",", 
       SubscriptBox["h", "nmb"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}]}]}], "+", 
        RowBox[{"\[Tau]b", "**", 
         RowBox[{"(", 
          RowBox[{"\[Tau]b", "-", "\[Tau]p"}], ")"}]}]}], ",", 
       SubscriptBox["h", "mm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}]}]}], "+", 
        RowBox[{"\[Tau]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "\[Tau]pb"}], ")"}]}]}], ",", 
       SubscriptBox["h", "mbmb"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Eth]p", "+", "\[Tau]p", "-", "\[Tau]b"}], ")"}], "**", 
           
           RowBox[{"(", 
            RowBox[{"\[Eth]", "-", "\[Tau]", "+", "\[Tau]pb"}], ")"}]}], "-", 
          
          RowBox[{"2", 
           RowBox[{"\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Eth]p", "**", "\[Eth]"}], "-", "\[Tau]\[Tau]p", "-", 
            "\[Tau]b\[Tau]pb", "+", "\[Tau]\[Tau]b"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"\[Psi]2", "+", "\[Psi]2b"}], ")"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Thorn]p", "-", 
             RowBox[{"2", "\[Rho]p"}]}], ")"}], "**", "\[Rho]b"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Thorn]", "-", 
             RowBox[{"2", "\[Rho]b"}]}], ")"}], "**", "\[Rho]p"}], "+", 
          RowBox[{"\[Rho]", "**", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "\[Thorn]p"}], "-", 
             RowBox[{"2", "\[Rho]pb"}]}], ")"}]}], "+", 
          RowBox[{"\[Rho]pb", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "\[Thorn]"}], "-", 
             RowBox[{"2", "\[Rho]"}]}], ")"}]}], "+", 
          RowBox[{"2", "\[Rho]\[Rho]pb"}], "-", "\[Tau]\[Tau]b"}], ",", 
         SubscriptBox["h", "mmb"]}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"\[Eth]p", "[", "\[Tau]", "]"}], 
        SubscriptBox["h", "mmb"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935638445376787*^9, 3.93563855905941*^9}, {
  3.935638593855064*^9, 3.935638620530629*^9}, {3.935638677944363*^9, 
  3.9356386837088947`*^9}, {3.93563873080833*^9, 3.935638741684519*^9}, {
  3.935638784565064*^9, 3.935638941622407*^9}, {3.935638981753804*^9, 
  3.935639028503087*^9}, {3.935639067339679*^9, 3.9356392112957783`*^9}, {
  3.935639292689583*^9, 3.935639707564813*^9}, {3.935639742150407*^9, 
  3.935639889855319*^9}, {3.9356399305064383`*^9, 3.9356399418467493`*^9}, {
  3.935640003561611*^9, 3.935640851627887*^9}, {3.935642001871407*^9, 
  3.935642002367456*^9}, {3.935742821053791*^9, 3.935742933809134*^9}, {
  3.935743056284464*^9, 3.935743086082662*^9}, {3.9357454637605333`*^9, 
  3.93574546376294*^9}, {3.935745521532372*^9, 
  3.935745636579192*^9}},ExpressionUUID->"ab845e65-99f6-40e5-9b60-\
4c94c5279d29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalE]h", ")"}], "mmb"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Thorn]p", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]p", "-", "\[Rho]pb"}], ")"}]}], 
        "+", 
        RowBox[{"2", "\[Rho]p\[Rho]pb"}]}], ",", 
       SubscriptBox["h", "ll"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Thorn]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]", "-", "\[Rho]b"}], ")"}]}], "+", 
        RowBox[{"2", "\[Rho]\[Rho]b"}]}], ",", 
       SubscriptBox["h", "nn"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]p", "+", "\[Rho]p", "-", "\[Rho]pb"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", "\[Rho]", "+", "\[Rho]b"}], ")"}]}]}], 
        "-", 
        RowBox[{"\[Thorn]p", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", "\[Rho]"}], ")"}]}], "+", 
        RowBox[{"\[Rho]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", "\[Rho]p", "-", "\[Rho]pb"}], ")"}]}], 
        "-", "\[Psi]2b", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]", "-", "\[Tau]pb"}], ")"}]}], "+", 
        RowBox[{"\[Eth]p", "**", "\[Eth]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", 
           RowBox[{"2", "\[Tau]pb"}]}], ")"}], "**", "\[Tau]p"}], "-", 
        RowBox[{"\[Tau]b", "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Eth]"}], "+", "\[Tau]pb"}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"\[Tau]", "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ")"}]}]}], "+", 
        RowBox[{"2", "\[Tau]p\[Tau]pb"}], "+", "\[Rho]b\[Rho]pb"}], ",", 
       SubscriptBox["h", "ln"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]p", "-", 
            RowBox[{"2", "\[Rho]p"}]}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", 
            RowBox[{"2", "\[Tau]b"}]}], ")"}]}]}], "+", 
        RowBox[{"\[Tau]b", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", 
           RowBox[{"2", "\[Rho]p"}], "-", 
           RowBox[{"2", "\[Rho]pb"}]}], ")"}]}], "-", 
        RowBox[{"2", "\[Tau]p\[Rho]pb"}]}], ",", 
       SubscriptBox["h", "lm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]p", "-", 
            RowBox[{"2", "\[Rho]pb"}]}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", 
            RowBox[{"2", "\[Tau]"}]}], ")"}]}]}], "+", 
        RowBox[{"\[Tau]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", 
           RowBox[{"2", "\[Rho]pb"}], "-", 
           RowBox[{"2", "\[Rho]p"}]}], ")"}]}], "-", 
        RowBox[{"2", "\[Tau]pb\[Rho]p"}]}], ",", 
       SubscriptBox["h", "lmb"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]b", "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ")"}]}]}], "-", 
        RowBox[{"\[Tau]p", "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}]}]}], ",", 
       SubscriptBox["h", "mm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", 
            RowBox[{"2", "\[Rho]b"}]}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", 
            RowBox[{"2", "\[Tau]p"}]}], ")"}]}]}], "+", 
        RowBox[{"\[Tau]p", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"2", "\[Rho]"}], "-", 
           RowBox[{"2", "\[Rho]b"}]}], ")"}]}], "-", 
        RowBox[{"2", "\[Rho]\[Tau]b"}], "+", 
        RowBox[{"4", "\[Tau]p\[Rho]b"}]}], ",", 
       SubscriptBox["h", "nm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}]}], "-", 
        RowBox[{"\[Tau]pb", "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}]}]}], ",", 
       SubscriptBox["h", "mbmb"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", 
            RowBox[{"2", "\[Rho]"}]}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", 
            RowBox[{"2", "\[Tau]pb"}]}], ")"}]}]}], "+", 
        RowBox[{"\[Tau]pb", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"2", "\[Rho]b"}], "-", 
           RowBox[{"2", "\[Rho]"}]}], ")"}]}], "-", 
        RowBox[{"2", "\[Rho]b\[Tau]"}], "+", 
        RowBox[{"4", "\[Tau]pb\[Rho]"}]}], ",", 
       SubscriptBox["h", "nmb"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", 
           RowBox[{"\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ")"}], "**", "\[Rho]b"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}], "**", "\[Rho]p"}], 
          "-", 
          RowBox[{"\[Rho]", "**", 
           RowBox[{"(", 
            RowBox[{"\[Thorn]p", "-", "\[Rho]p", "+", "\[Rho]pb"}], ")"}]}], 
          "-", 
          RowBox[{"\[Rho]pb", "**", 
           RowBox[{"(", 
            RowBox[{"\[Thorn]", "+", "\[Rho]", "-", "\[Rho]b"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Eth]p", "-", 
             RowBox[{"2", "\[Tau]p"}]}], ")"}], "**", "\[Tau]pb"}], "+", 
          RowBox[{"\[Tau]", "**", 
           RowBox[{"(", 
            RowBox[{"\[Eth]p", "+", 
             RowBox[{"2", "\[Tau]b"}]}], ")"}]}], "-", 
          RowBox[{"\[Tau]p", "**", 
           RowBox[{"(", 
            RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}]}], "+", 
          RowBox[{"\[Tau]b", "**", 
           RowBox[{"(", 
            RowBox[{"\[Eth]", "+", "\[Tau]"}], ")"}]}], "-", "\[Psi]2", "-", 
          "\[Psi]2b"}], ",", 
         SubscriptBox["h", "mmb"]}], "]"}], "-", 
       RowBox[{
        RowBox[{"\[Eth]p", "[", "\[Tau]", "]"}], 
        SubscriptBox["h", "mmb"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwlzE8oQwEAx/FHizgsGxoOE4kamURN7yDJ1Diw6RXJvygbEW2Ugwj5X/NI
eVF63uaiphaNzUubyEGttD8Omyah1S5Oo9W83xy+fW7fkqFJ7Ug6QRBFQpAT
n5lYbazp/COyBG295BqM/po3YYOKp6HaNrMLA6HuA7j3ecHAtHzpMXRH7Xao
KHY4oKbQzENr2OCBolm9D+ZI9l/ht3Q690Sw1Hsng/d9pALydR1KSBc4a6Aj
PqWCVpmRhTtvZC0nuBJ6VMOqo0EvfJBr4jBpUCRghnM1CbfadSIL/s3XcnjY
Ul8G56uZSpi9GFDCCVdCC2OtQQqWD3v6IRWs0MMXi80AT+kbI3R1ciboDjcu
wHcRm3K0zb8MeSqS8naMHfcJfv1czUHyOWsDSsSebZi5Hr/0C3Yx/w7kRd1Q
rut5gn/m4dyK
  "],
 CellLabel->"In[15]:=",ExpressionUUID->"c2b6bdc3-bedb-4585-9c0d-363514e41aa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalE]h", ")"}], "lm"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]", "-", 
           RowBox[{"2", "\[Tau]pb"}]}], ")"}], "**", "\[Rho]pb"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}], "**", "\[Rho]p"}], "+", 
        RowBox[{"\[Tau]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", "\[Rho]p"}], ")"}]}]}], ",", 
       SubscriptBox["h", "ll"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", "\[Rho]", "+", "\[Rho]b"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "+", "\[Tau]", "-", "\[Tau]pb"}], ")"}]}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", 
           RowBox[{"3", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], "**", 
         "\[Rho]b"}], "-", 
        RowBox[{"2", "\[Rho]\[Tau]pb"}]}], ",", 
       SubscriptBox["h", "ln"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]p", "+", "\[Rho]pb"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", 
            RowBox[{"2", "\[Rho]b"}]}], ")"}]}]}], "+", 
        RowBox[{"\[Rho]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", 
           RowBox[{"2", "\[Rho]p"}], "-", 
           RowBox[{"2", "\[Rho]pb"}]}], ")"}]}], "-", 
        RowBox[{"4", "\[Rho]p\[Rho]b"}], "+", 
        RowBox[{"3", " ", "\[Psi]2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", "\[Tau]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", 
           RowBox[{"2", "\[Tau]pb"}]}], ")"}]}], "-", 
        RowBox[{"\[Tau]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", "\[Tau]p", "-", 
           RowBox[{"2", "\[Tau]b"}]}], ")"}]}], "-", 
        RowBox[{"\[Tau]p", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", 
           RowBox[{"4", "\[Tau]pb"}]}], ")"}]}]}], ",", 
       SubscriptBox["h", "lm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Eth]", "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", 
            RowBox[{"2", "\[Tau]"}]}], ")"}]}]}], "-", 
        RowBox[{"2", "\[Tau]pb", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "\[Tau]pb"}], ")"}]}]}], ",", 
       SubscriptBox["h", "lmb"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Thorn]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", 
           RowBox[{"2", "\[Rho]"}]}], ")"}]}], "+", 
        RowBox[{"2", "\[Rho]b", 
         RowBox[{"(", 
          RowBox[{"\[Rho]", "-", "\[Rho]b"}], ")"}]}]}], ",", 
       SubscriptBox["h", "nm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", "\[Tau]p", "+", "\[Tau]b"}], ")"}]}]}], 
        "+", 
        RowBox[{"2", "\[Tau]b\[Rho]b"}]}], ",", 
       SubscriptBox["h", "mm"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "+", "\[Rho]", "-", "\[Rho]b"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "+", "\[Tau]pb", "-", "\[Tau]"}], ")"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"\[Tau]pb", "**", 
           RowBox[{"(", 
            RowBox[{"\[Thorn]", "-", 
             RowBox[{"2", "\[Rho]"}]}], ")"}]}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", "\[Tau]", "-", "\[Tau]pb"}], ")"}], "**", 
          "\[Rho]b"}], "+", 
         RowBox[{"2", "\[Rho]\[Tau]"}]}], ",", 
        SubscriptBox["h", "mmb"]}], "]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwlzFsoQwEAh/FNoyhySXNZc0nokCEKe5CEGsWmtpTIIrZENLcXETK3mkOK
KM3MixoJczuyCXugvZhLjSaXOk3hxdIy5388fP3evgRlu6zJj8PhxDNBQ8h6
l172XrTx6hqCplqxFtI/ugmYn0eRsNTUPQNvnDXzcPZtewFyI8OXoYXe2oJE
nNkMJdE6Chof1FbI61Fdw9CwuUf4Fd4ZscKYaD/lw7M6MQGpnCoRJKMOMqHZ
05EHjXyNHk4/ibMNjCNOWylMX2qww3OhxAN9asILAw5GfXCyopq3in/xvhAu
luQmwf6MhTQYNHgjgm2HXhl8L7uVw+RGaz2U36ao4N2qSQ3XyCMNPJQauqDl
oXAAPvP0rC3ljmFIyV2sYR/xY7AwdkgHC3rts1CbJX2BQsGuG/4G2liltO0T
pm7fs2r9y+uNjFEqBavgW996zaio3OuDvOagcRhAWKcgd9Oz42B0H/8bk0Rb
IBnBv4BKyckl1ATPXME/xbsNSw==
  "],
 CellLabel->"In[14]:=",ExpressionUUID->"c4074d81-d306-49fe-a324-93eac14aacf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalE]h", ")"}], "mm"], "==", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Eth]", "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", "\[Tau]", "-", "\[Tau]pb"}], ")"}]}]}], "-", 
        RowBox[{"2", "\[Tau]\[Tau]pb"}]}], ",", 
       SubscriptBox["h", "ln"]}], "]"}]}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]", "-", "\[Tau]pb"}], ")"}], "**", 
        "\[Rho]p"}], "+", 
       RowBox[{"\[Tau]", "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "+", "\[Rho]p", "-", "\[Rho]pb"}], ")"}]}], "-", 
       RowBox[{"\[Tau]pb", "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "+", "\[Rho]pb"}], ")"}]}]}], ",", 
      SubscriptBox["h", "lm"]}], "]"}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]", "-", "\[Tau]pb"}], ")"}], "**", 
        "\[Rho]b"}], "-", 
       RowBox[{"\[Tau]", "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "+", "\[Rho]"}], ")"}]}], "+", 
       RowBox[{"\[Tau]pb", "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "-", "\[Rho]", "+", "\[Rho]b"}], ")"}]}]}], ",", 
      
      SubscriptBox["h", "nm"]}], "]"}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}], "**", "\[Eth]"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Tau]", "-", "\[Tau]pb"}], ")"}], "2"]}], ",", 
      SubscriptBox["h", "mmb"]}], "]"}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}], "**", "\[Tau]p"}], "-", 
       RowBox[{"\[Tau]", "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]p", "+", "\[Tau]p", "-", "\[Tau]b"}], ")"}]}], "+", 
       "\[Psi]2"}], ",", 
      SubscriptBox["h", "mm"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwlzFkowwEAx/HRWlHkSCPMkauRMWQ2WpKj8WBTK0dEFEsWOUsi91UzQ0Rp
Zl7UsMZc/wcT9sI8OGtErpYVSi0J/9/fw7fP2zekQi6pcqbRaGFkUOO+3KSW
2NNXnu66oa5EMABtX4phmMIjlDBL1zwOL6yF01D1bJiBTj5e83DPptdDdpDR
CEV+CgJqb2QmSG+pOYMenpO38MOrwXuBNNSyz4QHpQI2JBLzOVDpux0HjY56
HtQyG9Vw7F7A1ZD2Ws1ZMGau3AIPWSIH/JWxvyFju/8XjuQV0Bfxz9hiwdnM
pDDYETsTDV27LjiwbudbAu3Zl1IYUWkqg9LLyBp4taiTwSXlbiPcEWua4N6N
sBM+0NWU1bnnPZCQ3lF6vgUPQqF/twLyWy0qOBAvfoSsgI1X+ONiphTbzO8w
ynBNSQTx/bSk8pShcMhNK2FDvW9fBkywG3NglH97BeSlMmRwiu9GGVkklMO1
CRFlcvJC7Rk+0s02yFh1HYLBXNMoVJ061s9Ji63/cr5eTFAbyDyC6q3PY8ry
5RP4B+wjLDI=
  "],
 CellLabel->"In[13]:=",ExpressionUUID->"362d1487-dcd5-41a6-a61c-abf8c69a1a83"]
}, Closed]],

Cell[CellGroupData[{

Cell["4. \[ScriptCapitalZ]", "Subsubsection",
 CellChangeTimes->{{3.935646606101485*^9, 3.9356466067497582`*^9}, {
  3.93564670575214*^9, 
  3.935646708674786*^9}},ExpressionUUID->"0d6b6dd1-afb7-4a4d-8e0a-\
723940fc89f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalZ]h", ")"}], "l"], "==", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Thorn]", "-", "\[Rho]", "-", "\[Rho]b"}], ")"}], ",", 
       SubscriptBox["h", "ln"]}], "]"}]}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Thorn]p", "-", "\[Rho]p", "-", "\[Rho]pb"}], ")"}], ",", 
      SubscriptBox["h", "ll"]}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Eth]", "-", 
        RowBox[{"2", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}], ",", 
      SubscriptBox["h", "lmb"]}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Eth]p", "-", 
        RowBox[{"2", "\[Tau]b"}], "-", "\[Tau]p"}], ")"}], ",", 
      SubscriptBox["h", "lm"]}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Rho]", "+", "\[Rho]b"}], ")"}], 
     SubscriptBox["h", "mmb"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935650491335441*^9, 3.935650572060038*^9}, {
  3.935654324590026*^9, 3.935654477528321*^9}, {3.935654736188729*^9, 
  3.9356548251663857`*^9}, {3.935742821104899*^9, 3.9357429163190193`*^9}, {
  3.935743056338388*^9, 3.935743086100688*^9}, {3.935745559318699*^9, 
  3.935745600723393*^9}, {3.935745679420084*^9, 3.935745704662299*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"765dcb2b-f33d-4aea-baf9-5ecddae129c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalZ]h", ")"}], "m"], "==", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Thorn]", "-", 
         RowBox[{"2", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], ",", 
       SubscriptBox["h", "nm"]}], "]"}]}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Thorn]p", "-", "\[Rho]p", "-", 
        RowBox[{"2", "\[Rho]pb"}]}], ")"}], ",", 
      SubscriptBox["h", "lm"]}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Eth]", "-", "\[Tau]", "-", "\[Tau]pb"}], ")"}], ",", 
      SubscriptBox["h", "mmb"]}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Eth]p", "-", "\[Tau]b", "-", "\[Tau]p"}], ")"}], ",", 
      SubscriptBox["h", "mm"]}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}], 
     SubscriptBox["h", "ln"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935650491335441*^9, 3.935650572060038*^9}, {
  3.935654324590026*^9, 3.935654477528321*^9}, {3.935654736188729*^9, 
  3.935654936557413*^9}, {3.935742821106921*^9, 3.935742916319646*^9}, {
  3.935743056339572*^9, 3.9357430861014442`*^9}, {3.9357455672829933`*^9, 
  3.935745600724258*^9}, {3.935745696865654*^9, 3.935745702268297*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c0f3350b-1bdc-4601-882e-01386b7e3acc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "5. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Square]", "\[Xi]"}], ")"}], "a"], TraditionalForm]],
  ExpressionUUID->"ac90b8e3-2d7d-4d09-a4b9-55b986df8551"]
}], "Subsubsection",
 CellChangeTimes->{{3.935655390027142*^9, 
  3.935655403557391*^9}},ExpressionUUID->"f0e1732e-45ec-46ed-9d2b-\
6ade165e8a3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Square]", "\[Xi]"}], ")"}], "l"], "==", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", " ", "\[Tau]p"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", " ", "\[Tau]pb"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", " ", "\[Rho]pb"}], ")"}]}], "+", 
        "\[Rho]\[Rho]p"}], ",", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"\[Rho]\[Rho]b\[Xi]", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "NP"}]}], "}"}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Rho]b", "**", "\[Eth]p"}], "-", " ", 
       RowBox[{"\[Tau]b", "**", "\[Thorn]"}]}], ",", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Rho]", "**", "\[Eth]"}], "-", " ", 
       RowBox[{"\[Tau]", "**", "\[Thorn]"}]}], ",", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935657450029331*^9, 3.935657485777125*^9}, {
  3.935742821109043*^9, 3.935742916322117*^9}, {3.935743056340974*^9, 
  3.935743086102969*^9}, {3.93574546378056*^9, 3.9357454637815447`*^9}, {
  3.935745713444255*^9, 3.935745725587247*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"24643c0d-8210-4aba-b919-52ad94cd231c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Square]", "\[Xi]"}], ")"}], "m"], "==", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", " ", "\[Tau]b"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", " ", "\[Rho]p"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", " ", "\[Rho]b"}], ")"}]}], "-", " ", 
        "\[Tau]\[Tau]p"}], ",", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"\[Tau]\[Tau]pb\[Xi]", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "NP"}]}], "}"}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Rho]pb", "**", "\[Eth]"}], "-", 
       RowBox[{"\[Tau]pb", "**", "\[Thorn]p"}]}], ",", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}], "+", 
    RowBox[{"DOperator", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Rho]", "**", "\[Eth]"}], "-", 
       RowBox[{"\[Tau]", "**", "\[Thorn]"}]}], ",", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935657450029331*^9, 3.935657485777125*^9}, {
  3.93565771332796*^9, 3.93565771503776*^9}, {3.93565774777556*^9, 
  3.935657846393034*^9}, {3.935664391306148*^9, 3.935664422933666*^9}, {
  3.935664453629852*^9, 3.9356644978651853`*^9}, {3.935664546257141*^9, 
  3.9356645908659277`*^9}, {3.935664622062766*^9, 3.9356647554841948`*^9}, {
  3.935664850313575*^9, 3.935664861936058*^9}, {3.9357428211111794`*^9, 
  3.935742916322752*^9}, {3.935743056343771*^9, 3.935743086103791*^9}, {
  3.9357454637827597`*^9, 3.9357454637837*^9}, {3.935745729790049*^9, 
  3.9357457345594673`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"24884963-6b87-4cad-b6e0-c0eef402ea02"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Del]", "\[Alpha]"], 
    SubscriptBox["\[Xi]", "\[Alpha]"]}], TraditionalForm]],ExpressionUUID->
  "a8af93ea-a49b-48e3-916b-6f14ba435e5e"]
}], "Subsubsection",
 CellChangeTimes->{{3.935665430296418*^9, 
  3.935665446082438*^9}},ExpressionUUID->"46a22223-5177-48a3-b2bc-\
195a964b9de9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FormBox[
    RowBox[{"\[Del]", "\[Xi]"}],
    TraditionalForm], "==", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Thorn]p", "-", "\[Rho]p", "-", "\[Rho]pb"}], ",", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"\[Thorn]", "-", "\[Rho]", "-", "\[Rho]b"}], ",", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"\[Eth]p", "-", "\[Tau]p", "-", "\[Tau]b"}], ",", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"\[Eth]", "-", "\[Tau]", "-", "\[Tau]pb"}], ",", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935665447446288*^9, 3.935665458752586*^9}, {
  3.935665556988271*^9, 3.9356655600103207`*^9}, {3.935742821112731*^9, 
  3.935742916323326*^9}, {3.935743056345462*^9, 3.9357430861044493`*^9}, {
  3.935745743111837*^9, 3.9357457610425577`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"435e7c17-75c1-4c22-ae77-ca7baa9e7870"]
}, Closed]],

Cell[CellGroupData[{

Cell["7. \[ScriptCapitalO]", "Subsubsection",
 CellChangeTimes->{{3.9356655677555437`*^9, 
  3.9356655939562464`*^9}},ExpressionUUID->"e6ce5fac-2f1a-456a-8e91-\
df2ffe2ec0ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalO]", "0"], "[", "\[Psi]0", "]"}], "==", 
   RowBox[{"DOperator", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Thorn]", "-", 
         RowBox[{"4", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eth]", "-", 
         RowBox[{"4", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}]}], "-", 
      RowBox[{"3", "\[Psi]2"}]}], ",", "\[Psi]0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93566559741597*^9, 3.935665663792992*^9}, {
  3.935742821114059*^9, 3.935742925792519*^9}, {3.935743056346426*^9, 
  3.9357430861050873`*^9}, {3.9357433452363033`*^9, 3.93574334523694*^9}, {
  3.935745767985836*^9, 3.9357457774463377`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"a995eef4-0909-43f3-8e7b-1d82f05f5db0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalO]", "4"], "[", "\[Psi]4", "]"}], "==", 
   RowBox[{"DOperator", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Thorn]p", "-", 
         RowBox[{"4", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eth]p", "-", 
         RowBox[{"4", "\[Tau]p"}], "-", "\[Tau]b"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}], "-", 
      RowBox[{"3", "\[Psi]2"}]}], ",", "\[Psi]4"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93566559741597*^9, 3.935665708948185*^9}, {
  3.935742821115491*^9, 3.935742833909114*^9}, {3.935742876067552*^9, 
  3.935742925793055*^9}, {3.935743056347376*^9, 3.935743086105749*^9}, {
  3.9357433383936567`*^9, 3.935743338394452*^9}, {3.935745780165955*^9, 
  3.9357457825813026`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"5a0ad2f3-705f-4ffa-b8b4-9242029e0494"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalO]", "0"], "[", "\[Phi]0", "]"}], "==", 
   RowBox[{"DOperator", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Thorn]", "-", 
         RowBox[{"2", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eth]", "-", 
         RowBox[{"2", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}]}]}], ",", "\[Phi]0"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93566559741597*^9, 3.935665663792992*^9}, {
  3.935665730247086*^9, 3.935665743103148*^9}, {3.9357428211167717`*^9, 
  3.93574291632495*^9}, {3.93574305634831*^9, 3.935743086106378*^9}, {
  3.935744985351235*^9, 3.935744985351886*^9}, {3.935745785158142*^9, 
  3.935745790237135*^9}},ExpressionUUID->"5b9a75a5-6053-41dd-8d64-\
1d3ce074bfd4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.935665602723916*^9, 3.935665664641671*^9, 
  3.935665751257765*^9},
 CellLabel->
  "Out[2302]=",ExpressionUUID->"a7eba342-fb62-4358-8771-a0055ac5cee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalO]", "2"], "[", "\[Phi]2", "]"}], "==", 
   RowBox[{"DOperator", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Thorn]p", "-", 
         RowBox[{"2", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eth]p", "-", 
         RowBox[{"2", "\[Tau]p"}], "-", "\[Tau]b"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}]}], ",", "\[Phi]2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93566559741597*^9, 3.935665708948185*^9}, {
  3.935665753762574*^9, 3.93566576461604*^9}, {3.9357428211180773`*^9, 
  3.935742833910224*^9}, {3.935742876068125*^9, 3.9357429163254766`*^9}, {
  3.935743056349258*^9, 3.935743086107032*^9}, {3.935744980097189*^9, 
  3.935744980097946*^9}, {3.935745791696147*^9, 
  3.935745794406781*^9}},ExpressionUUID->"a3ed4af0-3330-42bc-beee-\
c132bc7ea7c0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.93566570945556*^9, 3.935665765079893*^9},
 CellLabel->
  "Out[2303]=",ExpressionUUID->"d6258b7b-e39e-4a68-ae2a-fcc2422f1d42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalO]", "[", "\[CapitalPhi]", "]"}], "==", 
  RowBox[{"DOperator", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ")"}], "**", 
      RowBox[{"(", 
       RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ")"}], "**", 
      RowBox[{"(", 
       RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}], "-", "\[Psi]2"}], ",", 
    "\[CapitalPhi]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.93566559741597*^9, 3.935665708948185*^9}, {
   3.935665753762574*^9, 3.93566585132847*^9}, {3.935742876070035*^9, 
   3.9357429257938957`*^9}, {3.935743056350367*^9, 3.9357430861078243`*^9}, 
   3.935745463784869*^9, {3.935745797126534*^9, 
   3.935745807390156*^9}},ExpressionUUID->"b2f8b7c3-4569-409a-af60-\
8bf94ef25427"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.935665817803846*^9, 3.935665851693777*^9}},
 CellLabel->
  "Out[2308]=",ExpressionUUID->"79a98e35-7df0-4742-80dd-072c0b324793"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "8. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalT]", 
    RowBox[{"0", "/", "4"}]], TraditionalForm]],ExpressionUUID->
  "bc7f51e4-dcc5-4e62-9fdb-9ccfef1b5e6f"]
}], "Subsubsection",
 CellChangeTimes->{{3.935665927973378*^9, 3.9356659294208508`*^9}, {
  3.935666577466169*^9, 3.9356665786958513`*^9}, {3.935666926468054*^9, 
  3.935666927499329*^9}},ExpressionUUID->"b2cc3b91-01b3-4a8c-8326-\
b8765069dc50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalT]", "0"], "h"}], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", " ", "\[Tau]pb"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}]}], ",", 
        SubscriptBox["h", "ll"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ")"}]}], ",", " ", 
        SubscriptBox["h", "mm"]}], "]"}], "-", " ", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", 
            RowBox[{"2", "\[Tau]pb"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]", "-", "\[Tau]pb"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", 
            RowBox[{"2", "\[Rho]b"}]}], ")"}]}]}], ",", " ", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["h", "lm"], "+", 
           SubscriptBox["h", "ml"]}], ")"}]}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.935666579499382*^9, 3.9356668141643467`*^9}, {
  3.935666966978898*^9, 3.935666967097617*^9}, {3.935742863173792*^9, 
  3.9357428873201427`*^9}, {3.935743056351828*^9, 3.9357430799519672`*^9}, {
  3.935745559320374*^9, 3.935745597400388*^9}, {3.935745813510582*^9, 
  3.935745831378829*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"09d954da-a321-4401-aaa3-6a0696fb6c46"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalT]", "4"], "h"}], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", " ", "\[Tau]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ")"}]}], ",", 
        SubscriptBox["h", "nn"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ")"}]}], ",", " ", 
        SubscriptBox["h", "mbmb"]}], "]"}], "-", " ", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", 
            RowBox[{"2", "\[Tau]b"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", "\[Tau]b"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Thorn]p", "-", 
            RowBox[{"2", "\[Rho]pb"}]}], ")"}]}]}], ",", " ", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["h", "nmb"], "+", 
           SubscriptBox["h", "mbn"]}], ")"}]}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.935666579499382*^9, 3.935666908760953*^9}, {
  3.935666960824882*^9, 3.935666960957849*^9}, {3.935742876072206*^9, 
  3.9357428974073887`*^9}, {3.935743066537931*^9, 3.935743086111136*^9}, {
  3.9357455824416*^9, 3.935745606838019*^9}, {3.935745841803459*^9, 
  3.935745856776744*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"4b8a2858-241f-4a88-bfc7-dd8a4a90405c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalT]\[Dagger]", "0"], "[", "\[Psi]4", "]"}], 
    "bc"], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["l", "b"], 
          SubscriptBox["l", "c"]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "b"], 
          SubscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"-", "c"}], "]"}], "c"]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}]}], " ", "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["l", "b"], 
            SubscriptBox["m", "c"]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["l", "c"], 
             SubscriptBox["m", "b"]}], ")"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Eth]", "-", "\[Tau]", "+", "\[Tau]pb"}], ")"}], "**", 
            
            RowBox[{"(", 
             RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Thorn]", "-", "\[Rho]", "+", "\[Rho]b"}], ")"}], "**", 
            RowBox[{"(", 
             RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}]}], ")"}]}]}]}], ",", 
      "\[Psi]4"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935667160084324*^9, 3.935667434495973*^9}, {
  3.9357428631778727`*^9, 3.935742916328815*^9}, {3.935743056356468*^9, 
  3.9357430799565268`*^9}, {3.93574333839596*^9, 3.9357433383971233`*^9}, {
  3.935745860725505*^9, 3.935745920741769*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"93d28389-c59a-4ea3-8925-755ec19c1fdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalT]\[Dagger]", "4"], "[", "\[Psi]0", "]"}], 
    "bc"], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["n", "b"], 
          SubscriptBox["n", "c"]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["mb", "b"], 
          SubscriptBox["mb", "c"]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}]}], " ", "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["n", "b"], 
            SubscriptBox["mb", "c"]}], "+", 
           RowBox[{
            SubscriptBox["n", "c"], 
            SubscriptBox["mb", "b"]}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Eth]p", "-", "\[Tau]p", "+", "\[Tau]b"}], ")"}], "**", 
            RowBox[{"(", 
             RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Thorn]p", "-", "\[Rho]p", "+", "\[Rho]pb"}], ")"}], "**", 
            RowBox[{"(", 
             RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}]}]}], ")"}]}]}]}], ",",
       "\[Psi]0"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935667160084324*^9, 3.935667505959867*^9}, {
  3.935742821120364*^9, 3.9357428339128942`*^9}, {3.935742876074795*^9, 
  3.935742897408087*^9}, {3.935743066542506*^9, 3.935743086115662*^9}, {
  3.935743345238549*^9, 3.9357433452398157`*^9}, {3.9357459245973663`*^9, 
  3.935745968048312*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e57dda71-d47d-43eb-883d-e0dd1b1bc8e7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "9. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalT]", 
    RowBox[{"0", "/", "2"}]], TraditionalForm]],ExpressionUUID->
  "cdab4064-096f-49ec-9bbb-360acdef0153"]
}], "Subsubsection",
 CellChangeTimes->{{3.935665927973378*^9, 3.9356659294208508`*^9}, {
  3.935666577466169*^9, 3.9356665786958513`*^9}, {3.935666926468054*^9, 
  3.935666938048345*^9}},ExpressionUUID->"81973070-ccc5-4ed0-b1f8-\
12532b615f46"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalT]", "0"], "\[Xi]"}], "==", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eth]", "-", " ", "\[Tau]pb"}], ")"}], ",", 
       SubscriptBox["\[Xi]", "l"]}], "]"}]}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Thorn]", "-", "\[Rho]b"}], ")"}], ",", 
      SubscriptBox["\[Xi]", "m"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935666579499382*^9, 3.9356668141643467`*^9}, {
  3.935666943483742*^9, 3.935666998148888*^9}, {3.935742863179132*^9, 
  3.935742887321451*^9}, {3.935743056360879*^9, 3.935743079957232*^9}, {
  3.935745976309643*^9, 3.935746018112006*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7cdc5ef7-db59-4c85-840d-07bc1024bc2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalT]", "2"], "\[Xi]"}], "==", 
   RowBox[{
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Eth]p", "-", " ", "\[Tau]b"}], ")"}], ",", 
      SubscriptBox["\[Xi]", "n"]}], "]"}], "-", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Thorn]p", "-", "\[Rho]pb"}], ")"}], ",", 
      SubscriptBox["\[Xi]", "mb"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935666579499382*^9, 3.935666908760953*^9}, {
  3.935667004536786*^9, 3.935667050776519*^9}, {3.935742876076016*^9, 
  3.935742897408682*^9}, {3.9357430665468082`*^9, 3.9357430861163483`*^9}, {
  3.93574600354309*^9, 3.935746027205432*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"dfb2d7b5-f543-4e82-aa33-8a9f5ab5b866"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalT]\[Dagger]", "0"], "[", "\[Phi]2", "]"}], 
    "b"], "==", 
   RowBox[{"DOperator", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["l", "b"], "**", 
       RowBox[{"(", 
        RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}]}], "-", 
      RowBox[{
       SubscriptBox["m", "b"], "**", 
       RowBox[{"(", 
        RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}]}]}], ",", "\[Phi]2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935667575510227*^9, 3.935667648139442*^9}, {
  3.9357429046047*^9, 3.9357429163294277`*^9}, {3.935743056361886*^9, 
  3.935743079957955*^9}, {3.935744980099041*^9, 3.935744980099803*^9}, {
  3.935746031392705*^9, 3.935746049294394*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"bc53b308-eeb8-48d6-b842-028aff120c64"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalT]\[Dagger]", "2"], "[", "\[Phi]0", "]"}], 
    "b"], "==", 
   RowBox[{"DOperator", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["n", "b"], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}]}]}], "+", 
      RowBox[{
       SubscriptBox["mb", "b"], "**", 
       RowBox[{"(", 
        RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}]}]}], ",", "\[Phi]0"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935667575510227*^9, 3.935667691116498*^9}, {
  3.9357428211236877`*^9, 3.935742833913521*^9}, {3.9357430665477962`*^9, 
  3.935743086117086*^9}, {3.935744985353026*^9, 3.935744985353799*^9}, {
  3.935746052077997*^9, 3.9357460627879047`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"85b0e36a-be54-45bc-974d-d4528d3e670f"]
}, Closed]],

Cell[CellGroupData[{

Cell["10. \[ScriptCapitalN]", "Subsubsection",
 CellChangeTimes->{{3.935667709261057*^9, 
  3.935667710879843*^9}},ExpressionUUID->"ca197282-1ad7-4c6e-806f-\
b49ce4995939"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalN]T", "ll"], "==", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "9"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Eth]p", "-", "\[Tau]p"}], ")"}], " ", "**", 
          RowBox[{"(", 
           RowBox[{"\[Eth]", "+", 
            RowBox[{"4", "\[Tau]"}], "-", "\[Tau]pb"}], " ", ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}], " ", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", 
           RowBox[{"4", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[Rho]\[Rho]p"}], "-", 
        RowBox[{"9", "\[Psi]2"}]}], ",", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "4"], "Tll"}]}], "]"}]}], "-", " ", 
    RowBox[{
     FractionBox["1", "54"], 
     RowBox[{"DOperator", "[", 
      RowBox[{"\[Thorn]", ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Zeta]", "4"], 
         RowBox[{"\[Thorn]", "[", "TrT", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "9"], 
         RowBox[{"DOperator", "[", 
          RowBox[{
           RowBox[{"\[Rho]", "**", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "-", " ", "\[Rho]b"}], ")"}]}], 
           ",", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "4"], "ATrT"}]}], "]"}]}], "+", " ", 
        RowBox[{
         FractionBox["2", "9"], 
         RowBox[{"DOperator", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]", "**", "\[Thorn]"}], "-", 
            RowBox[{"\[Rho]", "**", 
             RowBox[{"(", 
              RowBox[{"\[Eth]", "+", 
               RowBox[{"4", "\[Tau]"}]}], ")"}]}]}], ",", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "4"], " ", 
            SubscriptBox["T", "lm"]}]}], "]"}]}], "-", " ", 
        RowBox[{
         FractionBox["1", "9"], 
         RowBox[{"DOperator", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Eth]p"}], "-", "\[Tau]b"}], ")"}], "**", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Thorn]"}], "+", 
               RowBox[{"6", " ", "\[Rho]"}], "-", 
               RowBox[{"3", "\[Rho]b"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Rho]", " ", "\[Tau]p"}], "-", 
            RowBox[{"5", "\[Rho]b\[Tau]b"}]}], ",", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "4"], " ", 
            SubscriptBox["T", "lm"]}]}], "]"}]}], "+", " ", 
        RowBox[{
         FractionBox["2", "27"], 
         RowBox[{"DOperator", "[", 
          RowBox[{"\[Thorn]", ",", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "4"], 
            SubscriptBox["\[ScriptCapitalD]T", "l"]}]}], "]"}]}]}]}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935687297938764*^9, 3.935688063084934*^9}, {
   3.935742821126141*^9, 3.93574294756461*^9}, {3.935743056363985*^9, 
   3.935743086119183*^9}, {3.9357431970247097`*^9, 3.9357432212137957`*^9}, 
   3.935745463791428*^9, {3.935746072067102*^9, 3.93574607475945*^9}, {
   3.9357461067387447`*^9, 3.935746148705105*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"20bd614d-4840-4760-9eb2-8eec961cebfb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalN]T", "mm"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "9"]}], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]p", "-", "\[Rho]p"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "+", 
            RowBox[{"4", " ", "\[Rho]"}], "-", " ", "\[Rho]b"}], ")"}]}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "-", "\[Tau]"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", 
           RowBox[{"4", "\[Tau]p"}], "-", "\[Tau]b"}], ")"}]}], "-", 
        RowBox[{"2", "\[Tau]", " ", "\[Tau]p"}], "+", 
        RowBox[{"9", "\[Psi]2"}]}], ",", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "4"], " ", "Tmm"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "54"], 
     RowBox[{"DOperator", "[", 
      RowBox[{"\[Eth]", ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Zeta]", "4"], 
         RowBox[{"\[Eth]", "[", "TrT", "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "9"], 
         RowBox[{"DOperator", "[", 
          RowBox[{
           RowBox[{"\[Tau]", "**", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "\[Tau]"}], "-", " ", "\[Tau]pb"}], ")"}]}], ",", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "4"], "ATrT"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "9"], 
         RowBox[{"DOperator", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]", "**", "\[Thorn]"}], "-", 
            RowBox[{"\[Rho]", "**", 
             RowBox[{"(", 
              RowBox[{"\[Eth]", "-", 
               RowBox[{"4", "\[Tau]"}]}], ")"}]}]}], ",", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "4"], " ", 
            SubscriptBox["T", "nm"]}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "9"], 
         RowBox[{"DOperator", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Thorn]p"}], "-", " ", "\[Rho]pb"}], ")"}], "**", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "\[Eth]"}], "+", 
               RowBox[{"6", "\[Tau]"}], "-", 
               RowBox[{"3", "\[Tau]pb"}]}], ")"}]}], "-", 
            RowBox[{"8", "\[Tau]", " ", "\[Rho]p"}], "-", 
            RowBox[{"5", "\[Rho]pb\[Tau]pb"}]}], ",", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "4"], " ", 
            SubscriptBox["T", "lm"]}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "27"], 
         RowBox[{"DOperator", "[", 
          RowBox[{"\[Eth]", ",", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "4"], 
            SubscriptBox["\[ScriptCapitalD]T", "m"]}]}], "]"}]}]}]}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935688135972032*^9, 3.935688181831084*^9}, {
   3.935688223002322*^9, 3.935688341957329*^9}, {3.935688373203266*^9, 
   3.935688937653504*^9}, {3.9356890883950987`*^9, 3.935689093686381*^9}, {
   3.935742821130207*^9, 3.9357429475698767`*^9}, {3.935743056370861*^9, 
   3.935743086120244*^9}, 3.935743197027079*^9, {3.9357432478489923`*^9, 
   3.935743269167199*^9}, 3.935745463793398*^9, {3.935746124812645*^9, 
   3.9357461774076157`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1a5d97f5-0019-471e-b229-05b6a79d2b81"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalN]T", "lm"], " ", "==", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "9"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", " ", 
              RowBox[{"-", "NP"}]}], "}"}], "]"}], "-", 
           RowBox[{"4", " ", "\[Tau]p"}], "+", 
           RowBox[{"3", " ", "\[Tau]b"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", " ", 
              RowBox[{"-", "NP"}]}], "}"}], "]"}], "+", 
           RowBox[{"7", " ", "\[Tau]"}], "-", 
           RowBox[{"4", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", " ", 
              RowBox[{"-", "NP"}]}], "}"}], "]"}], "-", 
           RowBox[{"4", " ", "\[Rho]p"}], "+", 
           RowBox[{"3", " ", "\[Rho]pb"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", 
              RowBox[{"-", "NP"}]}], "}"}], "]"}], "+", 
           RowBox[{"7", " ", "\[Rho]"}], "-", 
           RowBox[{"4", " ", "\[Rho]b"}]}], ")"}]}], "-", 
        RowBox[{"14", " ", "\[Psi]2"}], "+", 
        RowBox[{"2", " ", "\[Psi]2b"}], "-", 
        RowBox[{"26", " ", "\[Rho]", " ", "\[Rho]p"}], "+", 
        RowBox[{"32", " ", "\[Rho]b\[Rho]p"}], " ", "-", 
        RowBox[{"10", " ", "\[Rho]pb\[Rho]b"}], "-", 
        RowBox[{"32", " ", "\[Tau]\[Tau]b"}], "+", 
        RowBox[{"26", " ", "\[Tau]", " ", "\[Tau]p"}], "+", 
        RowBox[{"10", " ", "\[Tau]b\[Tau]pb"}]}], ",", " ", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "lm"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "18"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Tau]", "**", 
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", 
            RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "-", 
        RowBox[{"\[Rho]", "**", 
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", 
            RowBox[{"-", "NP"}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", "ATrT"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"2", "/", "9"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Tau]", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[Tau]"}], "-", " ", "\[Tau]pb"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "lm"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"2", "/", "9"}], " ", 
     RowBox[{"DOperator", "[", " ", 
      RowBox[{
       RowBox[{"\[Rho]", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Rho]"}], "-", " ", "\[Rho]b"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "nm"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "18"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[CapitalTheta]", "[", 
             RowBox[{"{", 
              RowBox[{"2", ",", " ", 
               RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "+", "\[Rho]pb"}], 
          ")"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[CapitalTheta]", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", " ", 
               RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "+", 
           RowBox[{"6", "\[Tau]"}], "-", " ", "\[Tau]pb"}], ")"}]}], "-", 
        RowBox[{"8", " ", "\[Tau]", " ", "\[Rho]p"}], "-", 
        RowBox[{"5", " ", "\[Rho]pb\[Tau]pb"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "ll"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "18"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[CapitalTheta]", "[", 
             RowBox[{"{", 
              RowBox[{"4", ",", " ", 
               RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "+", " ", "\[Tau]b"}], 
          ")"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[CapitalTheta]", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", " ", 
               RowBox[{"-", "NP"}]}], "}"}], "]"}]}], "+", 
           RowBox[{"6", " ", "\[Rho]"}], "-", " ", "\[Rho]b"}], ")"}]}], "-", 
        
        RowBox[{"8", " ", "\[Rho]", " ", "\[Tau]p"}], "-", 
        RowBox[{"5", " ", "\[Rho]b\[Tau]b"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "mm"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "108"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", " ", 
              RowBox[{"-", "NP"}]}], "}"}], "]"}], "+", "\[Tau]pb"}], ")"}], "**", 
         RowBox[{"\[Zeta]", "^", "4"}], " ", "**", 
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", 
            RowBox[{"-", "NP"}]}], "}"}], "]"}]}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", 
              RowBox[{"-", "NP"}]}], "}"}], "]"}], "+", "\[Rho]b"}], ")"}], "**", 
         RowBox[{"\[Zeta]", "^", "4"}], " ", "**", 
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", 
            RowBox[{"-", "NP"}]}], "}"}], "]"}]}]}], ",", " ", "TrT"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "NP"}]}], "}"}], "]"}], "+", "\[Rho]b"}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["\[ScriptCapitalD]T", "m"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "NP"}]}], "}"}], "]"}], "+", "\[Tau]pb"}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["\[ScriptCapitalD]T", "l"]}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.935690256568042*^9, 3.935690310342093*^9}, {
   3.935690368599913*^9, 3.935690413463644*^9}, {3.935690478034628*^9, 
   3.935690478809751*^9}, {3.9356906024877653`*^9, 3.935690609748022*^9}, {
   3.9357428211362762`*^9, 3.935742947579761*^9}, {3.935743197030426*^9, 
   3.935743269168755*^9}, 3.935745463797261*^9, 3.9357460873667088`*^9, {
   3.935746124814715*^9, 3.935746134773711*^9}, {3.935746181692462*^9, 
   3.935746246846046*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"39663a45-2a49-4f27-80ff-46088c08e00b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalN]T", "lmb"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "-", 
           RowBox[{"5", " ", "\[Tau]p"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "+", 
           RowBox[{"8", " ", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Thorn]", "-", "\[Rho]"}], ")"}], "**", 
          RowBox[{"(", 
           RowBox[{"\[Thorn]p", "+", 
            RowBox[{"4", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}]}]}], "-", 
        
        RowBox[{"6", " ", "\[Rho]", " ", "\[Rho]p"}], "+", 
        RowBox[{"18", " ", "\[Tau]", " ", "\[Tau]p"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "lm"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Thorn]", "+", "\[Rho]"}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["\[ScriptCapitalD]T", "mb"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Eth]p", "+", "\[Tau]p"}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["\[ScriptCapitalD]T", "l"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "54"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Eth]p"}], "-", "\[Tau]p"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Thorn]p"}], "+", 
           RowBox[{"9", " ", "\[Rho]p"}], "-", 
           RowBox[{"2", "\[Rho]pb"}]}], ")"}]}], "-", 
        RowBox[{"9", " ", "\[Rho]p\[Tau]p"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "ll"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"2", "/", "9"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{"\[Rho]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Rho]"}], "-", "\[Rho]b"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "nmb"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "108"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", "\[Tau]p"}], ")"}], "**", 
         RowBox[{"\[Zeta]", "^", "4"}], " ", "**", "\[Thorn]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", "\[Rho]"}], ")"}], "**", 
         RowBox[{"\[Zeta]", "^", "4"}], " ", "**", "\[Eth]p"}]}], ",", 
       "TrT"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "108"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Eth]p"}], "+", 
           RowBox[{"2", "\[Tau]p"}], "-", 
           RowBox[{"3", " ", "\[Tau]b"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Thorn]"}], "+", 
           RowBox[{"4", " ", "\[Rho]"}], "-", "\[Rho]b"}], ")"}]}], "-", 
        RowBox[{"9", " ", "\[Rho]b\[Tau]b"}], "-", 
        RowBox[{"24", " ", "\[Rho]", " ", "\[Tau]p"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", "ATrT"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "9"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "+", 
           RowBox[{"8", " ", "\[Tau]"}]}], ")"}]}], "-", 
        RowBox[{"\[Tau]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", 
           RowBox[{"4", " ", "\[Rho]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "mbmb"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"2", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", 
           RowBox[{"4", " ", "\[Tau]p"}], "-", 
           RowBox[{"3", " ", "\[Tau]b"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", "\[Tau]b"}], ")"}]}], "-", 
        RowBox[{"3", " ", "\[Tau]b\[Tau]p"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "lm"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935690810482877*^9, 3.935690898734099*^9}, {
   3.935690986775855*^9, 3.935691009468895*^9}, {3.9356910753856*^9, 
   3.935691076483527*^9}, {3.935691129265048*^9, 3.935691129750103*^9}, {
   3.935742821144352*^9, 3.9357429163528976`*^9}, {3.935742947580847*^9, 
   3.935742947589815*^9}, {3.935743056374621*^9, 3.935743086128806*^9}, {
   3.935743197033025*^9, 3.935743221216708*^9}, 3.935743253507975*^9, 
   3.935743289583756*^9, 3.935745463799633*^9, 3.9357460873684587`*^9, {
   3.9357461248176613`*^9, 3.935746134775283*^9}, {3.9357461936914587`*^9, 
   3.935746197811795*^9}, {3.935746229031796*^9, 3.9357462969382133`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9d1ce393-bbc1-44f9-98af-48ca559b594c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalN]T", "ln"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "27"}], " ", 
     RowBox[{"\[Zeta]", "^", "4"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], "**", 
         "\[Thorn]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], "**", 
         "\[Thorn]p"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]p"}], "-", "\[Tau]b"}], ")"}], "**", 
         "\[Eth]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}], "**", 
         "\[Eth]p"}]}], ",", "ATrT"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "54"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eth]p", "-", 
          RowBox[{"2", " ", "\[Tau]p"}], "+", "\[Tau]b"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]p", "-", "\[Tau]b", "+", 
          RowBox[{"6", " ", "\[Tau]p"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "mm"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "54"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", 
          RowBox[{"2", " ", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Eth]", "-", "\[Tau]pb", "+", 
          RowBox[{"6", " ", "\[Tau]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "mbmb"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "54"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "-", 
          RowBox[{"2", " ", "\[Rho]p"}], "+", "\[Rho]pb"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]p", "+", 
          RowBox[{"6", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "ll"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "54"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "-", 
          RowBox[{"2", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"\[Thorn]", "+", 
          RowBox[{"6", " ", "\[Rho]"}], "-", "\[Rho]b"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", "Tnn"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"2", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]", "+", "\[Tau]"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", 
           RowBox[{"2", " ", "\[Rho]p"}]}], ")"}]}], "-", 
        RowBox[{"2", "\[Rho]pb\[Tau]pb"}], "-", 
        RowBox[{"6", " ", "\[Rho]p\[Tau]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "lm"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"2", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", 
           RowBox[{"2", " ", "\[Tau]p"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]p"}], "-", "\[Tau]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]p", "+", 
           RowBox[{"2", "\[Rho]p"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "lm"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"2", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eth]p", "+", "\[Tau]p"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", 
           RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
        RowBox[{"2", "\[Rho]b\[Tau]b"}], "-", 
        RowBox[{"6", " ", "\[Rho]", " ", "\[Tau]p"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "nm"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"2", "/", "27"}], " ", 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Eth]", "+", 
           RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"\[Thorn]", "+", 
           RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "4"}], " ", 
        SubscriptBox["T", "nmb"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935691246649274*^9, 3.93569130679048*^9}, {
   3.9357428211526814`*^9, 3.9357429163595543`*^9}, {3.935742947590966*^9, 
   3.935742947598777*^9}, {3.935743056383025*^9, 3.935743086134419*^9}, {
   3.9357431970359077`*^9, 3.935743289585114*^9}, 3.9357454638021507`*^9, 
   3.935746087371106*^9, {3.935746124820489*^9, 3.935746134778242*^9}, {
   3.935746193693308*^9, 3.935746209841367*^9}, {3.9357462794704857`*^9, 
   3.9357463138810663`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"c23970f3-620a-4769-bb7d-dff1d854f58d"]
}, Closed]],

Cell[CellGroupData[{

Cell["11. \[ScriptCapitalA]", "Subsubsection",
 CellChangeTimes->{{3.93566771182611*^9, 
  3.935667716813362*^9}},ExpressionUUID->"cc76f727-4b9b-48bf-b34b-\
6fd742ec5fa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalA]h", ")"}], "l"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "^", "4"}], "/", "108"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Thorn]p", "**", "\[Thorn]p", "**", "\[Thorn]"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]p"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Rho]", " ", "**", "\[Thorn]p", "**", "\[Thorn]p"}]}], 
         "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], "**", 
           " ", "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "-", 
             RowBox[{"16", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "-", 
             RowBox[{"4", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"6", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"\[Rho]p", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Rho]b"}], "-", 
              RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
           RowBox[{"8", "\[Rho]p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "\[Tau]", " ", "\[Tau]b"}], "-", 
              RowBox[{"\[Tau]p", " ", "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Rho]pb", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Tau]pb", " ", "\[Tau]b"}], "+", 
              RowBox[{"5", " ", "\[Tau]", " ", "\[Tau]b"}], "-", 
              RowBox[{"4", " ", "\[Rho]p", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"14", " ", "\[Psi]2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Rho]pb", "-", "\[Rho]p"}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"\[Rho]pb", "+", 
              RowBox[{"5", " ", "\[Rho]p"}]}], ")"}]}], "-", 
           RowBox[{"12", " ", "\[Rho]p", " ", "\[Psi]2b", " ", 
            RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}], "+", 
         RowBox[{"2", 
          RowBox[{"\[Rho]p", "**", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]p"}], "-", 
             RowBox[{"2", " ", "\[Rho]pb"}]}], ")"}], " ", "**", 
           "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", "\[Rho]p", " ", "\[Rho]b"}], "-", 
            RowBox[{"20", " ", "\[Rho]p", " ", "\[Rho]"}], "-", 
            RowBox[{"8", " ", "\[Rho]pb", " ", "\[Rho]b"}], "+", 
            RowBox[{"8", " ", "\[Tau]p", " ", "\[Tau]"}], "-", 
            RowBox[{"4", " ", "\[Tau]pb", " ", "\[Tau]b"}], "+", 
            RowBox[{"26", " ", "\[Tau]", " ", "\[Tau]b"}], "-", 
            RowBox[{"5", " ", "\[Psi]2"}], "-", 
            RowBox[{"5", " ", "\[Psi]2b"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Psi]2b\[Zeta]b", "/", "\[Zeta]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              RowBox[{"\[Psi]2b\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Thorn]p"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"78", " ", "\[Rho]p", " ", "\[Tau]p"}], "+", 
            RowBox[{"8", " ", "\[Rho]p", " ", "\[Tau]b"}], "+", 
            RowBox[{"12", " ", "\[Rho]pb", " ", "\[Tau]b"}]}], ")"}], " ", "**",
           "\[Eth]"}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "\[Rho]p", " ", "\[Tau]"}], "+", 
             RowBox[{"8", " ", "\[Rho]pb", " ", "\[Tau]"}]}], ")"}], " ", "**",
            "\[Eth]p"}]}]}], ",", 
        SubscriptBox["h", "ll"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Thorn]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"\[Tau]p", " ", "**", "\[Eth]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]p", "-", "\[Rho]pb"}], ")"}], " ", "**", 
           "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Rho]"}], "+", "\[Rho]b"}], ")"}], " ", "**", 
           "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Tau]pb"}], "-", 
             RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", "\[Rho]b"}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "\[Rho]p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "  ", 
               RowBox[{"\[Rho]", "^", "2"}]}], "-", 
              RowBox[{"7", " ", 
               RowBox[{"\[Rho]b", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"4", "\[Rho]b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Rho]pb", " ", "\[Rho]b"}], "-", 
              RowBox[{"7", " ", "\[Rho]p", " ", "\[Rho]"}]}], ")"}]}], "+", 
           RowBox[{"8", "\[Rho]", " ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Tau]p"}], "-", 
              RowBox[{"3", " ", "\[Tau]b"}]}], ")"}]}], "+", 
           RowBox[{"8", "\[Rho]b", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Tau]pb"}], "-", 
              RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}], "-", 
           RowBox[{"8", "\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "\[Rho]"}], "+", 
              RowBox[{"3", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Rho]b", " ", "\[Psi]2b"}], "-", 
           RowBox[{"12", "  ", "\[Rho]", " ", "\[Psi]2b", " ", 
            RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "\[Rho]b", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Rho]pb"}], "-", 
               RowBox[{"3", " ", "\[Rho]p"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Rho]", " ", "\[Rho]p"}], "+", 
            RowBox[{"16", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Tau]", " ", "\[Tau]p"}], "+", 
               RowBox[{"\[Tau]b", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
            RowBox[{"56", " ", "\[Tau]", " ", "\[Tau]b"}], "-", 
            RowBox[{"6", " ", "\[Psi]2"}], "+", 
            RowBox[{"\[Psi]2b", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"6", " ", 
                RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
               RowBox[{"12", "  ", 
                RowBox[{
                 RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                 RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}]}]}], ")"}], " ", "**",
           "\[Thorn]"}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "+", 
             RowBox[{"\[Rho]b", "^", "2"}], "-", 
             RowBox[{"6", " ", "\[Rho]", " ", "\[Rho]b"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Rho]\[Tau]p"}], "+", 
             RowBox[{"4", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
             RowBox[{"3", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"16", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]b", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Tau]pb", " ", "\[Rho]b"}]}], ")"}], "**", 
           "\[Eth]p"}]}]}], ",", 
        SubscriptBox["h", "ln"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"\[Eth]p", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "+", 
             RowBox[{"7", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Thorn]p", "**",
            "\[Thorn]"}]}], "-", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", 
             RowBox[{"3", " ", "\[Rho]b"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "+", 
             RowBox[{"5", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Tau]pb"}], "-", 
             RowBox[{"4", " ", "\[Tau]"}]}], ")"}], "**", "\[Eth]p", "**", 
           "\[Eth]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", "\[Rho]p", " ", "\[Tau]p"}], "+", 
             RowBox[{"5", " ", "\[Rho]p", " ", "\[Tau]b"}], "+", 
             RowBox[{"4", " ", "\[Rho]pb", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Tau]p", " ", "\[Rho]"}], "+", 
             RowBox[{"7", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
             RowBox[{"4", " ", "\[Rho]b\[Tau]b"}]}], ")"}], " ", "**", 
           "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              RowBox[{"\[Tau]p", "^", "2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Tau]b", "^", "2"}]}], "-", 
             RowBox[{"9", " ", "\[Tau]p", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"\[Tau]b", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "\[Tau]pb"}], "-", 
              RowBox[{"10", " ", "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"48", " ", "\[Tau]p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]p", " ", "\[Rho]"}], "+", 
              RowBox[{"\[Tau]p", " ", "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"40", " ", "\[Rho]p", "  ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{"\[Rho]", "+", "\[Rho]b"}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", "\[Rho]pb", " ", "\[Rho]b"}], "-", 
              RowBox[{"19", " ", "\[Tau]p", " ", "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "\[Psi]2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Tau]p", "-", 
              RowBox[{"4", " ", "\[Tau]b"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Tau]b", " ", "\[Psi]2b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"5", " ", 
               RowBox[{
                RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}]}], "-", 
           RowBox[{"4", "  ", "\[Tau]p", " ", "\[Psi]2b", " ", 
            RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Rho]p", " ", 
             RowBox[{"(", 
              RowBox[{"\[Rho]b", "-", 
               RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "+", 
            RowBox[{"28", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]pb", " ", "\[Rho]b"}], "-", 
               RowBox[{"\[Tau]", " ", "\[Tau]b"}]}], ")"}]}], "+", 
            RowBox[{"12", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Tau]b", " ", "\[Tau]pb"}], "-", 
               RowBox[{"\[Tau]", " ", "\[Tau]p"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Psi]2"}], "+", 
            RowBox[{"6", " ", "\[Psi]2b"}], "+", 
            RowBox[{"12", "  ", "\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
            RowBox[{"20", "  ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Eth]p"}]}], ",", 
        SubscriptBox["h", "lm"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"\[Eth]", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Eth]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "-", 
             RowBox[{"2", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Thorn]p", 
           "**", "\[Thorn]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]pb", "-", 
             RowBox[{"2", "  ", "\[Rho]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]b", "-", 
             RowBox[{"6", "  ", "\[Rho]"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Tau]b"}], "-", 
             RowBox[{"17", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"16", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "-", "\[Tau]pb"}], ")"}], " ", "**", "\[Eth]p", 
           "**", "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"\[Tau]", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[Tau]b"}], "-", 
              RowBox[{"5", " ", "\[Tau]p"}]}], ")"}]}], "+", 
           RowBox[{"4", "\[Tau]pb", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]pb", " ", "\[Rho]b"}], "-", 
              RowBox[{"\[Tau]", " ", "\[Tau]b"}]}], ")"}]}], "-", 
           RowBox[{"40", "  ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]", " ", "\[Rho]p"}], "+", "\[Rho]b\[Rho]pb"}], 
             ")"}]}], "+", 
           RowBox[{"16", " ", "\[Rho]p", " ", "\[Rho]b", " ", "\[Tau]"}], "+", 
           RowBox[{"4", "\[Psi]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[Tau]pb"}], "+", 
              RowBox[{"10", " ", "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Psi]2b", " ", 
            RowBox[{"(", 
             RowBox[{"\[Tau]pb", "-", 
              RowBox[{"7", "\[Tau]"}]}], ")"}]}], "-", 
           RowBox[{"20", " ", "\[Tau]", " ", "\[Psi]2b", " ", 
            RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
           RowBox[{"4", " ", "\[Tau]pb", " ", "\[Psi]2b", " ", 
            RowBox[{
             RowBox[{"\[Zeta]b", "^", "2"}], "/", 
             RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]p", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[Rho]pb", " ", "\[Tau]"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Rho]", " ", "\[Tau]"}], "+", 
             RowBox[{"5", " ", "\[Rho]b", " ", "\[Tau]"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]pb", "^", "2"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "\[Tau]pb", " ", "\[Tau]"}]}], ")"}], " ", "**",
            "\[Eth]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", "\[Rho]p", " ", 
             RowBox[{"(", 
              RowBox[{"\[Rho]b", "-", "\[Rho]"}], ")"}]}], "-", 
            RowBox[{"16", " ", "\[Rho]pb", " ", "\[Rho]b"}], "+", 
            RowBox[{"4", "\[Tau]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"17", " ", "\[Tau]b"}], "-", 
               RowBox[{"12", " ", "\[Tau]p"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", "\[Tau]pb", " ", "\[Tau]b"}], "-", 
            RowBox[{"36", " ", "\[Psi]2"}], "-", 
            RowBox[{"10", " ", "\[Psi]2b"}], "-", 
            RowBox[{"8", "  ", "\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "+", 
            RowBox[{"6", " ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Eth]"}]}], ",", 
        SubscriptBox["h", "lmb"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Thorn]", "**", "\[Thorn]", "**", "\[Thorn]"}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", "\[Rho]b"}], ")"}], " ", "**", "\[Thorn]", 
           "**", "\[Thorn]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "+", 
             RowBox[{"\[Rho]b", "^", "2"}], "-", 
             RowBox[{"4", " ", "\[Rho]", " ", "\[Rho]b"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"\[Rho]", "^", "2"}], " ", "\[Rho]b"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"\[Rho]", "^", "3"}]}], "-", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"\[Rho]b", "^", "2"}]}]}], ")"}]}]}], ",", 
        SubscriptBox["h", "nn"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{"\[Eth]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"\[Rho]b", " ", "**", "\[Eth]p", "**", "\[Thorn]"}]}], "-", 
         
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", "\[Tau]p"}], "+", 
             RowBox[{"2", "  ", "\[Tau]b"}]}], ")"}], " ", "**", "\[Thorn]", "**",
            "\[Thorn]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "+", 
             RowBox[{"1", " ", 
              RowBox[{"\[Rho]b", "^", "2"}]}], "-", 
             RowBox[{"2", " ", "\[Rho]", " ", "\[Rho]b"}]}], ")"}], " ", "**",
            "\[Eth]p"}]}], "-", 
         RowBox[{"12", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[Tau]p", " ", 
             RowBox[{"\[Rho]", "^", "2"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Rho]", "^", "2"}], " ", "\[Tau]b"}], "+", 
            RowBox[{"\[Rho]", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}]}], 
         "-", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Tau]p", " ", "\[Rho]"}], "+", 
             RowBox[{"4", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
             RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}]}], ",", 
        SubscriptBox["h", "nm"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Eth]", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"\[Rho]", " ", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "\[Tau]pb"}], "-", 
             RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", "**", "\[Thorn]", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]pb", " ", "\[Rho]b"}], "+", 
             RowBox[{"\[Rho]", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "+", 
             RowBox[{"\[Rho]b", "^", "2"}], "-", 
             RowBox[{"4", " ", "\[Rho]", " ", "\[Rho]b"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"12", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]pb", " ", 
             RowBox[{"\[Rho]b", "^", "2"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"\[Rho]", "^", "2"}], " ", "\[Tau]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Rho]b", "^", "2"}], " ", "\[Tau]"}], "-", 
            RowBox[{"\[Rho]", " ", "\[Rho]b", " ", "\[Tau]"}]}], ")"}]}]}], 
        ",", 
        SubscriptBox["h", "nmb"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Tau]p"}], "+", "\[Tau]b"}], ")"}], " ", "**", 
           "\[Eth]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "-", 
             RowBox[{"3", "  ", "\[Rho]b"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Eth]p"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"46", " ", 
             RowBox[{"\[Tau]p", "^", "2"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"\[Tau]b", "^", "2"}]}], "-", 
            RowBox[{"28", "\[Tau]p", " ", "\[Tau]b"}]}], ")"}], " ", "**", 
          "\[Thorn]"}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]p", " ", "\[Rho]"}], "+", 
             RowBox[{"2", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
             RowBox[{"4", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Eth]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]", " ", 
             RowBox[{"\[Tau]b", "^", "2"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"\[Tau]p", "^", "2"}], " ", "\[Rho]"}], "-", 
            RowBox[{"7", " ", "\[Tau]p", " ", "\[Rho]", " ", "\[Tau]b"}]}], 
           ")"}]}]}], ",", 
        SubscriptBox["h", "mm"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Thorn]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"\[Tau]p", " ", "**", "\[Eth]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]p", "-", "\[Rho]pb"}], ")"}], " ", "**", 
           "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}], " ", "**",
            "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Tau]pb"}], "-", 
             RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", "\[Rho]b"}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "\[Rho]", " ", "\[Rho]p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Rho]"}], "-", 
              RowBox[{"7", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"4", 
            RowBox[{"\[Rho]b", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Rho]pb"}], "-", 
              RowBox[{"7", " ", "\[Rho]p"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Rho]", " ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "\[Tau]p"}], "-", 
              RowBox[{"6", " ", "\[Tau]b"}]}], ")"}]}], "+", 
           RowBox[{"4", "\[Rho]b", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "\[Tau]pb"}], "-", 
              RowBox[{"6", " ", "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"8", "\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "-", 
              RowBox[{"3", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Rho]b", " ", "\[Psi]2b"}], "-", 
           RowBox[{"12", " ", "\[Rho]", " ", "\[Psi]2b", " ", 
            RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "\[Rho]b", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "\[Rho]pb"}], "-", 
               RowBox[{"3", " ", "\[Rho]p"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Rho]p", " ", "\[Rho]"}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Tau]", " ", "\[Tau]p"}], "+", 
               RowBox[{"\[Tau]pb", " ", "\[Tau]b"}]}], ")"}]}], "-", 
            RowBox[{"56", " ", "\[Tau]", " ", "\[Tau]b"}], "+", 
            RowBox[{"42", " ", "\[Psi]2"}], "+", 
            RowBox[{"8", " ", "\[Psi]2b"}], "+", 
            RowBox[{"6", " ", "\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
            RowBox[{"12", " ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Thorn]"}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "+", 
             RowBox[{"\[Rho]b", "^", "2"}], "-", 
             RowBox[{"6", " ", "\[Rho]", " ", "\[Rho]b"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Tau]p\[Rho]"}], "+", 
             RowBox[{"4", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
             RowBox[{"3", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"16", "\[Rho]b", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}], "**", "\[Eth]p"}]}]}],
         ",", 
        SubscriptBox["h", "mmb"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eth]", "**", "\[Eth]", "**", "\[Thorn]"}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "-", "\[Tau]pb"}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]b", "-", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]pb", "^", "2"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"4", " ", "\[Tau]pb", " ", "\[Tau]"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]pb", " ", "\[Rho]b"}], "+", 
             RowBox[{"10", " ", "\[Rho]", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Rho]", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]b", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "+", " ", 
            RowBox[{"\[Tau]pb", " ", "\[Rho]b", " ", "\[Tau]"}]}], ")"}]}]}], 
        ",", 
        SubscriptBox["h", "mbmb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935692640751275*^9, 3.935692673555662*^9}, {
   3.935692820044614*^9, 3.93569309360009*^9}, {3.935693222507821*^9, 
   3.935693258579999*^9}, {3.935693317334144*^9, 3.935693318088406*^9}, {
   3.935693440065164*^9, 3.93569346145546*^9}, {3.935693563481968*^9, 
   3.9356935796137133`*^9}, {3.935693645126349*^9, 3.935693645928319*^9}, {
   3.935742821174314*^9, 3.9357429476521797`*^9}, {3.935743056406845*^9, 
   3.935743086245167*^9}, 3.9357454638158903`*^9, {3.935745559325124*^9, 
   3.9357456068422203`*^9}, {3.9357463272083807`*^9, 3.935746358912325*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"2ece26b3-80dc-458f-8f03-c819e7e68554"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", "\[ScriptCapitalA]h", ")"}], "m"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "^", "4"}], "/", "108"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"\[Eth]", "**", "\[Thorn]p", "**", "\[Thorn]p"}]}], "-", 
         RowBox[{"6", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], " ", "**",
            "\[Thorn]p", "**", "\[Thorn]p"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]p", "+", 
             RowBox[{"4", " ", "\[Rho]pb"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]pb", " ", "\[Tau]"}], "-", 
             RowBox[{"7", " ", "\[Rho]p", " ", "\[Tau]"}], "-", 
             RowBox[{"2", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", "\[Rho]pb", " ", "\[Rho]p"}], "-", 
            RowBox[{"48", " ", 
             RowBox[{"\[Rho]p", "^", "2"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"\[Rho]pb", "^", "2"}]}]}], ")"}], "**", "\[Eth]"}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"\[Rho]pb", "^", "2"}], " ", "\[Tau]"}], "-", 
            RowBox[{"18", " ", "\[Tau]", "  ", 
             RowBox[{"\[Rho]p", "^", "2"}]}], "-", 
            RowBox[{"3", " ", "\[Rho]pb", " ", "\[Tau]", "  ", "\[Rho]p"}]}], 
           ")"}]}]}], ",", 
        SubscriptBox["h", "ll"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Eth]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"\[Eth]", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"12", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}], "**", "\[Thorn]p", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"\[Rho]p", " ", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"12", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]b", "-", "\[Rho]"}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "-", "\[Tau]p"}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], " ", "**", 
           "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Tau]b", " ", 
               RowBox[{"\[Tau]pb", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"\[Tau]", "^", "2"}], " ", "\[Tau]p"}]}], ")"}]}], "+", 
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]", "  ", "\[Rho]p", " ", "\[Tau]"}], "+", 
              RowBox[{"\[Rho]b", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], 
             ")"}]}], "-", 
           RowBox[{"24", " ", "\[Rho]b", " ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{"\[Rho]p", "-", "\[Rho]pb"}], ")"}]}], "-", 
           RowBox[{"28", " ", "\[Tau]\[Tau]b", 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}]}], "-", 
           RowBox[{"8", "\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Tau]"}], "-", 
              RowBox[{"3", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[Tau]pb", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}]}]}], ")"}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "\[Rho]p\[Tau]"}], "+", 
             RowBox[{"10", " ", "\[Rho]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"5", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]", "  ", "\[Tau]"}], "-", 
             RowBox[{"7", "\[Rho]b", " ", "\[Tau]"}], "+", 
             RowBox[{"4", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "\[Tau]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Tau]pb", "^", "2"}]}], ")"}], " ", "**", 
           "\[Eth]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]", "  ", "\[Rho]p"}], "-", 
            RowBox[{"12", " ", "\[Rho]b", " ", "\[Rho]p"}], "+", 
            RowBox[{"8", " ", "\[Rho]b", " ", "\[Rho]pb"}], "-", 
            RowBox[{"4", " ", "\[Tau]", " ", "\[Tau]b"}], "-", 
            RowBox[{"4", " ", "\[Tau]", "  ", "\[Tau]p"}], "+", 
            RowBox[{"12", " ", "\[Tau]b", " ", "\[Tau]pb"}], "-", 
            RowBox[{"42", " ", "\[Psi]2"}], "-", 
            RowBox[{"4", " ", "\[Psi]2b"}], "+", 
            RowBox[{"6", " ", "\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
            RowBox[{"8", " ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Eth]"}]}], ",", 
        SubscriptBox["h", "ln"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"\[Thorn]p", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Rho]p"}], "+", "\[Rho]pb"}], ")"}], " ", "**",
            "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Rho]b"}], "-", 
             RowBox[{"4", " ", "\[Rho]"}]}], ")"}], " ", "**", "\[Thorn]p", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"16", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "-", "\[Tau]p"}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"12", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}], " ", "**", "\[Eth]p", 
           "**", "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"\[Rho]p", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", "\[Rho]"}], "-", 
              RowBox[{"23", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"4", "\[Rho]b", " ", "\[Rho]pb", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "\[Rho]pb"}], "-", 
              RowBox[{"10", " ", "\[Rho]p"}]}], ")"}]}], "-", 
           RowBox[{"56", "\[Rho]p", " ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{"\[Tau]b", "-", 
              RowBox[{"2", " ", "\[Tau]p"}]}], ")"}]}], "+", 
           RowBox[{"8", "\[Rho]pb\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Tau]"}], "+", 
              RowBox[{"7", " ", "\[Tau]pb"}]}], ")"}]}], "+", 
           RowBox[{"4", "\[Rho]pb", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[Psi]2"}], "-", "\[Psi]2b"}], ")"}]}], "-", 
           
           RowBox[{"32", " ", "\[Rho]p", " ", "\[Psi]2b", " ", 
            RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              RowBox[{"\[Rho]p", "^", "2"}]}], "-", 
             RowBox[{"9", " ", "\[Rho]pb", " ", "\[Rho]p"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Rho]pb", "^", "2"}]}]}], ")"}], "**", "\[Thorn]"}]}],
          "-", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]p", " ", "\[Tau]b"}], "-", 
             RowBox[{"2", " ", "\[Rho]pb", " ", "\[Tau]b"}], "-", 
             RowBox[{"4", " ", "\[Rho]p\[Tau]p"}]}], ")"}], " ", "**", 
           "\[Eth]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", "\[Rho]p", " ", "\[Tau]"}], "+", 
             RowBox[{"8", " ", "\[Rho]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"7", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Eth]p"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]", "  ", "\[Rho]p"}], "+", 
            RowBox[{"36", " ", "\[Rho]b", " ", "\[Rho]p"}], "-", 
            RowBox[{"24", " ", "\[Rho]b", " ", "\[Rho]pb"}], "+", 
            RowBox[{"12", " ", "\[Tau]", "  ", "\[Tau]b"}], "-", 
            RowBox[{"8", " ", "\[Tau]", " ", "\[Tau]p"}], "-", 
            RowBox[{"16", " ", "\[Tau]b", " ", "\[Tau]pb"}], "-", 
            RowBox[{"2", " ", "\[Psi]2"}], "+", 
            RowBox[{"6", " ", "\[Psi]2b"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"\[Psi]2b\[Zeta]b", "/", "\[Zeta]"}]}], "+", 
            RowBox[{"20", " ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Thorn]p"}]}], ",", 
        SubscriptBox["h", "lm"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{"\[Eth]", "**", "\[Eth]", "**", "\[Thorn]p"}]}], "-", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Tau]"}], "+", 
             RowBox[{"4", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Rho]p"}], "+", 
             RowBox[{"2", " ", "\[Rho]pb"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Eth]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "\[Tau]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Tau]pb", "^", "2"}]}], ")"}], " ", "**", 
           "\[Thorn]p"}]}], "-", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Rho]p", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[Rho]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", "\[Rho]p", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "+", 
            RowBox[{"6", " ", "\[Rho]pb", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "+", 
            RowBox[{"3", " ", "\[Rho]pb", " ", "\[Tau]pb", " ", "\[Tau]"}]}], 
           ")"}]}]}], ",", 
        SubscriptBox["h", "lmb"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eth]", "**", "\[Thorn]", "**", "\[Thorn]"}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], " ", "**",
            "\[Eth]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Tau]", "  ", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Rho]", "  ", "\[Tau]"}], "-", 
             RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**", 
           "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "-", 
             RowBox[{"2", " ", "\[Rho]", "  ", "\[Rho]b"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Tau]", "  ", 
             RowBox[{"\[Rho]", "^", "2"}]}], "-", 
            RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]", "  ", "\[Rho]"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"\[Rho]b", "^", "2"}], " ", "\[Tau]"}]}], ")"}]}]}], ",", 
        SubscriptBox["h", "nn"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"\[Thorn]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Rho]pb"}], "-", 
             RowBox[{"17", " ", "\[Rho]p"}]}], ")"}], " ", "**", "\[Thorn]", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"16", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "-", "\[Rho]b"}], ")"}], " ", "**", "\[Thorn]p",
            "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]p", "-", "\[Tau]b"}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"\[Tau]", "  ", "**", "\[Eth]p", "**", "\[Thorn]"}]}], "+", 
         
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "\[Rho]p", " ", "\[Rho]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[Rho]b"}], "-", 
              RowBox[{"5", " ", "\[Rho]"}]}], ")"}]}], "+", 
           RowBox[{"8", "\[Tau]", " ", "\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Tau]b"}], "-", 
              RowBox[{"5", " ", "\[Tau]p"}]}], ")"}]}], "+", 
           RowBox[{"4", 
            RowBox[{"\[Rho]b", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Rho]p", "-", 
              RowBox[{"2", " ", "\[Rho]pb"}]}], ")"}]}], "+", 
           RowBox[{"24", " ", "\[Rho]b", " ", "\[Tau]", "  ", "\[Tau]b"}], 
           "-", 
           RowBox[{"8", "\[Psi]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Rho]"}], "+", 
              RowBox[{"3", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"28", " ", "\[Psi]2b", " ", "\[Rho]"}], "-", 
           RowBox[{"8", "\[Rho]b", " ", "\[Psi]2b"}], "-", 
           RowBox[{"20", " ", "\[Rho]", " ", "\[Psi]2b", " ", 
            RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "\[Rho]b", " ", "\[Rho]"}], "+", 
             RowBox[{"\[Rho]b", "^", "2"}]}], ")"}], " ", "**", 
           "\[Thorn]p"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "  ", "\[Tau]p"}], ")"}], " ", "**", 
           "\[Eth]"}]}], "-", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Rho]", "  ", "\[Tau]"}], "-", 
             RowBox[{"2", "\[Rho]b", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**", 
           "\[Eth]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "\[Rho]p", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Rho]b"}], "-", 
               RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
            RowBox[{"16", " ", "\[Rho]b", " ", "\[Rho]pb"}], "+", 
            RowBox[{"8", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Tau]b"}], "-", "\[Tau]p"}], ")"}]}], "-", 
            
            RowBox[{"16", " ", "\[Tau]b", " ", "\[Tau]pb"}], "+", 
            RowBox[{"36", " ", "\[Psi]2"}], "+", 
            RowBox[{"8", " ", "\[Psi]2b"}], "-", 
            RowBox[{"8", "\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "+", 
            RowBox[{"8", " ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Thorn]"}]}], ",", 
        SubscriptBox["h", "nm"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Eth]", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "\[Tau]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Tau]pb", "^", "2"}]}], ")"}], "**", "\[Thorn]"}]}], 
         "+", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]", "  ", "\[Tau]"}], "-", 
             RowBox[{"\[Rho]b", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**", 
           "\[Eth]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], " ", "**",
            "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]b", "-", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"12", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]", "  ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "+", 
            RowBox[{"\[Rho]b", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "-", 
            RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]pb", " ", "\[Tau]"}], 
            "+", 
            RowBox[{"\[Rho]b", " ", 
             RowBox[{"\[Tau]pb", "^", "2"}]}]}], ")"}]}]}], ",", 
        SubscriptBox["h", "nmb"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eth]p", "**", "\[Eth]p", "**", "\[Eth]"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"\[Eth]p", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"12", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]p", "-", "\[Tau]b"}], ")"}], " ", "**", 
           "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]pb", "-", 
             RowBox[{"4", " ", "\[Rho]p"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "-", "\[Rho]b"}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Tau]p"}], "-", "\[Tau]b"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Eth]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Tau]", "  ", "**", "\[Eth]p", "**", "\[Eth]p"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", "\[Rho]p", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{"\[Rho]b", "-", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
           RowBox[{"4", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Tau]", "  ", "\[Tau]b"}], "+", 
              RowBox[{"3", " ", "\[Rho]b", " ", "\[Rho]pb"}]}], ")"}]}], "+", 
           
           RowBox[{"8", " ", "\[Tau]p", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Tau]", " ", "\[Tau]b"}], "-", 
              RowBox[{"6", " ", "\[Rho]", "  ", "\[Rho]p"}]}], ")"}]}], "-", 
           RowBox[{"2", "\[Psi]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "\[Tau]b"}], "-", 
              RowBox[{"4", " ", "\[Tau]p"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Tau]b\[Psi]2b"}], "+", 
           RowBox[{"2", "\[Tau]p", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"9", " ", 
               RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}]}], ")"}], 
         "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Rho]p", " ", "\[Tau]b"}], "-", 
             RowBox[{"3", " ", "\[Rho]pb", " ", "\[Tau]b"}], "-", 
             RowBox[{"26", " ", "\[Rho]p", " ", "\[Tau]p"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Rho]", "  ", "\[Tau]b"}], "+", 
             RowBox[{"4", "\[Rho]b", " ", "\[Tau]b"}], "+", 
             RowBox[{"15", " ", "\[Rho]", "  ", "\[Tau]p"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Tau]p", "^", "2"}]}], "-", 
             RowBox[{"2", " ", "\[Tau]b\[Tau]p"}]}], ")"}], " ", "**", 
           "\[Eth]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", "\[Rho]p", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]b"}], "-", "\[Rho]"}], ")"}]}], "-", 
            RowBox[{"12", " ", "\[Rho]b", " ", "\[Rho]pb"}], "+", 
            RowBox[{"4", "\[Tau]b", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Tau]"}], "-", 
               RowBox[{"2", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
            RowBox[{"14", " ", "\[Tau]", "  ", "\[Tau]p"}], "+", 
            RowBox[{"2", " ", "\[Psi]2"}], "+", 
            RowBox[{"5", " ", "\[Psi]2b"}], "-", 
            RowBox[{"5", "\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "+", 
            RowBox[{"4", " ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Eth]p"}]}], ",", 
        SubscriptBox["h", "mm"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"\[Eth]", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Eth]"}]}], "+", 
         RowBox[{"12", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}], "**", "\[Thorn]p", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"\[Rho]p", " ", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"12", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]b", "-", "\[Rho]"}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "-", "\[Tau]p"}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Tau]b", " ", 
               RowBox[{"\[Tau]pb", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"\[Tau]", "^", "2"}], " ", "\[Tau]p"}]}], ")"}]}], "+", 
           RowBox[{"40", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]", "  ", "\[Rho]p", " ", "\[Tau]"}], "+", 
              RowBox[{"\[Rho]b", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], 
             ")"}]}], "+", 
           RowBox[{"24", " ", "\[Rho]b", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Rho]pb", "-", "\[Rho]p"}], ")"}]}], "-", 
           RowBox[{"28", "\[Tau]", "  ", "\[Tau]b", " ", 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}]}], "+", 
           RowBox[{"8", " ", "\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "\[Tau]"}], "+", 
              RowBox[{"3", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[Tau]pb", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", 
               RowBox[{
                RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}]}]}], ")"}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "\[Rho]p\[Tau]"}], "+", 
             RowBox[{"10", " ", "\[Rho]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"5", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]", "  ", "\[Tau]"}], "-", 
             RowBox[{"7", "\[Rho]b", " ", "\[Tau]"}], "+", 
             RowBox[{"4", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "\[Tau]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Tau]pb", "^", "2"}]}], ")"}], " ", "**", 
           "\[Eth]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]p", 
             RowBox[{"(", 
              RowBox[{"\[Rho]", "-", 
               RowBox[{"3", " ", "\[Rho]b"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "\[Rho]b", " ", "\[Rho]pb"}], "-", 
            RowBox[{"4", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]b", "+", "\[Tau]p"}], ")"}]}], "+", 
            RowBox[{"12", " ", "\[Tau]b", " ", "\[Tau]pb"}], "+", 
            RowBox[{"6", " ", "\[Psi]2"}], "-", 
            RowBox[{"4", " ", "\[Psi]2b"}], "+", 
            RowBox[{"6", " ", "\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
            RowBox[{"8", " ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Eth]"}]}], ",", 
        SubscriptBox["h", "mmb"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eth]", "**", "\[Eth]", "**", "\[Eth]"}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"4", " ", "\[Tau]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"\[Tau]pb", "^", "2"}]}], ")"}], " ", "**", "\[Eth]"}]}],
          "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Eth]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"\[Tau]", "^", "3"}]}], "-", 
            RowBox[{"5", " ", "\[Tau]pb", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"\[Tau]pb", "^", "2"}], " ", "\[Tau]"}]}], ")"}]}]}], 
        ",", 
        SubscriptBox["h", "mbmb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935693701068926*^9, 3.935693946618619*^9}, 
   3.935694000258821*^9, {3.935694194091872*^9, 3.935694227004648*^9}, {
   3.9356943554599953`*^9, 3.935694355895561*^9}, {3.9357428212993193`*^9, 
   3.935742947698413*^9}, {3.935743056618452*^9, 3.935743086319662*^9}, 
   3.935745463826456*^9, {3.9357455593291483`*^9, 3.935745606846127*^9}, {
   3.935746366608858*^9, 3.9357463776200123`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"dfab1eb6-33e9-4461-86c6-d642d2187ee9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalA]\[Dagger]\[Xi]", "mmb"], "==", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"prime", "[", 
      SubscriptBox["\[ScriptCapitalA]\[Dagger]\[Xi]", "ln"], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "9"], "\[Psi]2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Thorn]p"}], "+", "\[Rho]p", "-", 
           RowBox[{"2", "\[Rho]pb"}]}], ")"}], ",", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "4"], 
          SubscriptBox["\[Xi]", "l"]}]}], "]"}], "-", 
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Thorn]"}], "+", "\[Rho]", "-", 
           RowBox[{"2", "\[Rho]b"}]}], ")"}], ",", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "4"], 
          SubscriptBox["\[Xi]", "n"]}]}], "]"}], "-", 
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Eth]p"}], "+", "\[Tau]p", "-", 
           RowBox[{"2", "\[Tau]b"}]}], ")"}], ",", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "4"], 
          SubscriptBox["\[Xi]", "m"]}]}], "]"}], "+", 
       RowBox[{"DOperator", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Eth]"}], "+", "\[Tau]", "-", 
           RowBox[{"2", "\[Tau]pb"}]}], ")"}], ",", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "4"], 
          SubscriptBox["\[Xi]", "mb"]}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9357418419312143`*^9, 3.935742064397326*^9}, {
   3.9357421002615643`*^9, 3.9357421438939466`*^9}, {3.9357428214328127`*^9, 
   3.935742947702063*^9}, {3.935743056742436*^9, 3.935743086320979*^9}, 
   3.935745463832567*^9, {3.9357459999352007`*^9, 3.935746013458126*^9}, {
   3.9357463887962847`*^9, 3.9357464269210577`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"290892c7-c82c-4b23-b6dc-8efd0cdcbc38"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalA]\[Dagger]\[Xi]", "ll"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "^", "4"}], "/", "108"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Thorn]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"6", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], " ", "**", 
           "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"\[Rho]", " ", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Rho]pb", "-", "\[Rho]p"}], ")"}], " ", "**", "\[Thorn]",
           "**", "\[Thorn]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "-", 
             RowBox[{"7", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "-", 
             RowBox[{"19", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Rho]", " ", "\[Rho]p"}], "-", 
            RowBox[{"26", " ", "\[Rho]p", " ", "\[Rho]b"}], "+", 
            RowBox[{"14", " ", "\[Rho]pb", " ", "\[Rho]b"}], "-", 
            RowBox[{"4", " ", "\[Tau]", " ", "\[Tau]p"}], "-", 
            RowBox[{"74", " ", "\[Tau]", " ", "\[Tau]b"}], "+", 
            RowBox[{"12", " ", "\[Tau]pb", " ", "\[Tau]b"}], "+", 
            RowBox[{"4", " ", "\[Psi]2"}], "+", 
            RowBox[{"8", " ", "\[Psi]2b"}], "+", 
            RowBox[{"\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
            RowBox[{"7", " ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], "**", "\[Thorn]"}], 
         "-", 
         RowBox[{"42", " ", 
          RowBox[{
           RowBox[{"\[Rho]", "^", "2"}], " ", "**", "\[Thorn]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               RowBox[{"9", " ", "\[Rho]b"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
           "\[Eth]p"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90", " ", "\[Rho]", " ", "\[Tau]p"}], "+", 
             RowBox[{"9", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
             RowBox[{"4", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[Rho]\[Rho]p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", "\[Rho]b"}], "-", 
              RowBox[{"5", "\[Rho]"}]}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"\[Rho]b", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"31", " ", "\[Rho]p"}], "-", 
              RowBox[{"4", " ", "\[Rho]pb"}]}], ")"}]}], "+", 
           RowBox[{"4", "\[Rho]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Tau]p"}], "+", 
              RowBox[{"43", " ", "\[Tau]b"}]}], ")"}]}], "+", 
           RowBox[{"12", " ", "\[Rho]b", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "+", "\[Tau]pb"}], ")"}]}], "-", 
           RowBox[{"16", " ", "\[Rho]", " ", "\[Psi]2"}], "+", 
           RowBox[{"27", " ", "\[Rho]b", " ", "\[Psi]2"}], "+", 
           RowBox[{"4", " ", "\[Rho]b", " ", "\[Psi]2b"}], "-", 
           RowBox[{"27", " ", "\[Rho]", " ", "\[Psi]2b"}], "-", 
           RowBox[{"10", " ", "\[Rho]", " ", 
            RowBox[{"\[Psi]2b\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "l"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Thorn]", "**", "\[Thorn]", "**", "\[Thorn]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}], " ", "**",
           "\[Thorn]", "**", "\[Thorn]"}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Rho]", " ", "\[Rho]b"}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "-", 
             RowBox[{"\[Rho]b", "^", "2"}]}], ")"}], " ", "**", 
           "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             RowBox[{"\[Rho]", "^", "3"}]}], "-", 
            RowBox[{"21", " ", 
             RowBox[{"\[Rho]", "^", "2"}], " ", "\[Rho]b"}], "+", 
            RowBox[{"7", " ", "\[Rho]", " ", 
             RowBox[{"\[Rho]b", "^", "2"}]}], "-", 
            RowBox[{"\[Rho]b", "^", "3"}]}], ")"}]}]}], ",", 
        SubscriptBox["\[Xi]", "n"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"\[Eth]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"37", " ", "\[Tau]p"}], "+", "\[Tau]b"}], ")"}], " ", "**",
           "\[Thorn]", "**", "\[Thorn]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
             RowBox[{"4", " ", "\[Rho]b", " ", "\[Tau]b"}], "-", 
             RowBox[{"86", " ", "\[Rho]", " ", "\[Tau]p"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Rho]", " ", "\[Rho]b"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "-", 
             RowBox[{"\[Rho]b", "^", "2"}]}], ")"}], " ", "**", "\[Eth]p"}]}],
          "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", "\[Rho]", " ", "\[Rho]b\[Tau]b"}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"\[Rho]", "^", "2"}], "\[Tau]b"}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"\[Rho]b", "^", "2"}], "\[Tau]b"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"\[Rho]", "^", "2"}], " ", "\[Tau]p"}]}], ")"}]}]}], ",", 
        SubscriptBox["\[Xi]", "m"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Eth]", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], " ", "**",
            "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Tau]pb"}], "-", "\[Tau]"}], ")"}], " ", "**",
           "\[Thorn]", "**", "\[Thorn]"}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "\[Rho]", " ", "\[Tau]"}], "+", 
             RowBox[{"13", " ", "\[Rho]b", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "-", 
             RowBox[{"7", " ", "\[Rho]", " ", "\[Rho]b"}], "+", 
             RowBox[{"\[Rho]b", "^", "2"}]}], ")"}], " ", "**", "\[Eth]"}]}], 
         "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Rho]", " ", "\[Rho]b"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"\[Rho]", "^", "2"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Rho]b", "^", "2"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"\[Rho]b", "^", "2"}], " ", "\[Tau]pb"}]}], ")"}]}]}], 
        ",", 
        SubscriptBox["\[Xi]", "mb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935723550717144*^9, 3.9357235715043178`*^9}, {
   3.935723605739195*^9, 3.935723711998998*^9}, {3.935723921507417*^9, 
   3.935723952172468*^9}, {3.935724044773095*^9, 3.935724057396873*^9}, 
   3.935724161155748*^9, {3.935724240169404*^9, 3.935724256133299*^9}, {
   3.935724308718593*^9, 3.935724309256118*^9}, {3.935742821437641*^9, 
   3.935742947707012*^9}, {3.935743056749332*^9, 3.9357430863329687`*^9}, 
   3.935745463836937*^9, {3.9357459999392757`*^9, 3.935746013459889*^9}, {
   3.935746446381651*^9, 3.935746455249496*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"026a7260-6912-452e-88ff-0e0a2e75487c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalA]\[Dagger]\[Xi]", "mm"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "^", "4"}], "/", "108"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          RowBox[{"\[Eth]", "**", "\[Eth]", "**", "\[Thorn]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"23", " ", "\[Rho]p"}], "+", "\[Rho]pb"}], ")"}], " ", "**",
           "\[Eth]", "**", "\[Eth]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"68", " ", "\[Tau]"}], "+", 
            RowBox[{"6", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Eth]", "**",
           "\[Thorn]p"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]pb", " ", "\[Tau]"}], "-", 
             RowBox[{"26", " ", "\[Rho]p", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]pb", "^", "2"}], "-", 
             RowBox[{"8", " ", "\[Tau]", " ", "\[Tau]pb"}], "-", 
             RowBox[{"14", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}]}], ")"}], " ", "**", 
           "\[Thorn]p"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", "\[Rho]pb", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "+", 
            RowBox[{"15", " ", "\[Rho]pb\[Tau]pb\[Tau]"}], "+", 
            RowBox[{"25", "\[Rho]p", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "-", 
            RowBox[{"7", " ", "\[Rho]pb", " ", 
             RowBox[{"\[Tau]pb", "^", "2"}]}]}], ")"}]}]}], ",", 
        SubscriptBox["\[Xi]", "l"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eth]", "**", "\[Eth]", "**", "\[Thorn]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Rho]", "-", "\[Rho]b"}], ")"}], " ", "**", "\[Eth]", "**",
           "\[Eth]"}], "-", 
         RowBox[{"14", " ", 
          RowBox[{"\[Tau]", " ", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Tau]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]b", "-", "\[Rho]"}], ")"}]}], "-", 
             RowBox[{"\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**", 
           "\[Eth]"}]}], "+", 
         RowBox[{"42", " ", 
          RowBox[{
           RowBox[{"\[Tau]", "^", "2"}], " ", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", " ", 
            RowBox[{"\[Tau]", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Rho]", "-", "\[Rho]b"}], ")"}]}], "+", 
           RowBox[{"26", " ", "\[Rho]b", " ", "\[Tau]", " ", "\[Tau]pb"}], 
           "-", 
           RowBox[{"6", " ", "\[Rho]b", " ", 
            RowBox[{"\[Tau]pb", "^", "2"}]}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "n"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"\[Eth]", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Eth]"}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"\[Tau]", " ", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"14", " ", 
          RowBox[{"\[Tau]", " ", "**", "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "-", 
             RowBox[{"4", " ", "\[Rho]b"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]pb", "-", 
             RowBox[{"16", " ", "\[Rho]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Tau]p", "-", "\[Tau]b"}], ")"}], " ", "**", "\[Eth]", "**",
           "\[Eth]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "\[Rho]b", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}]}], "+", 
            RowBox[{"6", " ", "\[Rho]", " ", "\[Rho]p"}], "-", 
            RowBox[{"4", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Tau]p"}], "-", 
               RowBox[{"5", " ", "\[Tau]b"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Tau]pb", " ", "\[Tau]b"}], "+", 
            RowBox[{"4", " ", "\[Psi]2"}], "+", 
            RowBox[{"5", " ", "\[Psi]2b"}], "-", 
            RowBox[{"\[Psi]2b\[Zeta]b", "/", "\[Zeta]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              RowBox[{"\[Psi]2b\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], " ", "**", 
          "\[Eth]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"31", " ", "\[Rho]b", " ", "\[Tau]"}], "-", 
             RowBox[{"7", " ", "\[Rho]", " ", "\[Tau]"}], "-", 
             RowBox[{"7", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"14", " ", "\[Tau]", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"42", " ", 
          RowBox[{
           RowBox[{"\[Tau]", "^", "2"}], " ", "**", "\[Eth]p"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", 
            RowBox[{"\[Tau]", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "  ", "\[Tau]p"}], "-", 
              RowBox[{"14", " ", "\[Tau]b"}]}], ")"}]}], "+", 
           RowBox[{"2", "\[Tau]pb", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"34", " ", "\[Tau]"}], "-", 
              RowBox[{"7", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"\[Rho]p", " ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22", " ", "\[Rho]"}], "+", 
              RowBox[{"164", " ", "\[Rho]b"}]}], ")"}]}], "-", 
           RowBox[{"\[Rho]b", " ", "\[Rho]pb", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", "\[Tau]"}], "+", 
              RowBox[{"26", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"\[Psi]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "\[Tau]"}], "-", 
              RowBox[{"27", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"3", "  ", "\[Tau]", " ", "\[Psi]2b", " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"2", 
               RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}], "+", 
           RowBox[{"7", " ", "\[Tau]pb", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"\[Zeta]b", "^", "2"}], "/", 
               RowBox[{"\[Zeta]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "m"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Eth]", "**", "\[Eth]", "**", "\[Eth]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], " ", "**",
           "\[Eth]", "**", "\[Eth]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]pb", "^", "2"}], "-", 
             RowBox[{"7", " ", "\[Tau]", " ", "\[Tau]pb"}], "-", 
             RowBox[{"15", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}]}], ")"}], " ", "**", 
           "\[Eth]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]pb", "^", "3"}], "-", 
            RowBox[{"7", "  ", "\[Tau]", " ", 
             RowBox[{"\[Tau]pb", "^", "2"}]}], "+", 
            RowBox[{"21", " ", 
             RowBox[{"\[Tau]", "^", "2"}], " ", "\[Tau]pb"}], "-", 
            RowBox[{"15", " ", 
             RowBox[{"\[Tau]", "^", "3"}]}]}], ")"}]}]}], ",", 
        SubscriptBox["\[Xi]", "mb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935724574687718*^9, 3.935724582107196*^9}, {
   3.935724615290389*^9, 3.93572462661534*^9}, 3.935724765678687*^9, 
   3.93572486623838*^9, {3.935724904102132*^9, 3.935724979080263*^9}, {
   3.935725031865491*^9, 3.935725048219599*^9}, {3.935725173406677*^9, 
   3.935725186351001*^9}, {3.935742821448071*^9, 3.935742947713352*^9}, {
   3.9357430568038054`*^9, 3.935743086338552*^9}, 3.935745463840671*^9, {
   3.935745999943756*^9, 3.9357460134617863`*^9}, {3.935746460009624*^9, 
   3.9357464639342203`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6293faa7-9f8e-482a-bbb2-edf3cbf6ac99"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalA]\[Dagger]\[Xi]", "lm"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "^", "4"}], "/", "108"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"\[Eth]", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Eth]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], " ", "**",
            "\[Eth]", "**", "\[Thorn]p"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}], " ", "**",
            "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Tau]"}], "+", 
             RowBox[{"3", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Thorn]p", 
           "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"19", " ", "\[Tau]p"}], "-", 
            RowBox[{"4", " ", "\[Tau]b"}]}], ")"}], " ", "**", "\[Eth]", "**",
           "\[Eth]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}]}], "-", 
            RowBox[{"56", " ", "\[Rho]", " ", "\[Rho]p"}], "-", 
            RowBox[{"2", " ", "\[Tau]b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}]}], "-", 
            
            RowBox[{"92", " ", "\[Tau]", " ", "\[Tau]p"}], "+", 
            RowBox[{"2", " ", "\[Psi]2"}], "+", 
            RowBox[{"3", " ", "\[Psi]2b"}], "-", 
            RowBox[{"21", " ", "\[Psi]2b", " ", 
             RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}], "**", 
          "\[Eth]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Rho]b"}], "-", 
               RowBox[{"8", " ", "\[Rho]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
           "\[Thorn]p"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "\[Rho]p", " ", "\[Tau]"}], "+", 
             RowBox[{"12", " ", "\[Rho]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"7", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "28"}], " ", "\[Tau]", " ", "\[Tau]pb"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"\[Tau]", "^", "2"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"\[Tau]pb", "^", "2"}]}]}], ")"}], " ", "**", 
          "\[Eth]p"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[Rho]pb", " ", "\[Rho]b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Tau]"}], "+", 
              RowBox[{"3", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[Rho]p", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}]}], "-", 
           RowBox[{"42", " ", "\[Tau]", " ", "\[Tau]b", " ", 
            RowBox[{"(", 
             RowBox[{"\[Tau]pb", "-", 
              RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"\[Tau]", "^", "2"}], " ", "\[Tau]p"}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"\[Tau]pb", "^", "2"}], " ", "\[Tau]b"}], "-", 
           RowBox[{"4", " ", "\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "\[Tau]"}], "+", 
              RowBox[{"3", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", "\[Tau]"}], "-", 
              RowBox[{"2", " ", "\[Tau]pb"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[Tau]", " ", 
            RowBox[{"\[Psi]2b\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "l"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eth]", "**", "\[Thorn]", "**", "\[Thorn]"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Rho]", " ", "**", "\[Eth]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"\[Tau]", " ", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
           "\[Thorn]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "-", 
             RowBox[{"4", " ", "\[Rho]", " ", "\[Rho]b"}], "+", 
             RowBox[{"\[Rho]b", "^", "2"}]}], ")"}], " ", "**", "\[Eth]"}]}], 
         "+", 
         RowBox[{"6", " ", "\[Rho]", " ", "\[Tau]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[Rho]"}], "-", 
            RowBox[{"6", " ", "\[Rho]b"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"\[Rho]b", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "\[Tau]"}], "+", 
            RowBox[{"3", " ", "\[Tau]pb"}]}], ")"}]}]}], ",", 
        SubscriptBox["\[Xi]", "n"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"\[Thorn]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"28", " ", 
          RowBox[{"\[Tau]", " ", "**", "\[Eth]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}], " ", "**",
            "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]pb"}], "-", 
            RowBox[{"19", " ", "\[Rho]p"}]}], ")"}], " ", "**", "\[Thorn]", "**",
           "\[Thorn]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "-", 
             RowBox[{"9", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"23", " ", "\[Rho]"}], "+", 
               RowBox[{"3", " ", "\[Rho]b"}]}], ")"}]}], "-", 
            RowBox[{"6", " ", "\[Rho]pb", " ", "\[Rho]b"}], "+", 
            RowBox[{"2", " ", "\[Tau]b", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Tau]"}], "-", 
               RowBox[{"2", " ", "\[Tau]pb"}]}], ")"}]}], "+", 
            RowBox[{"84", " ", "\[Tau]", " ", "\[Tau]p"}], "+", 
            RowBox[{"2", " ", "\[Psi]2"}], "+", "\[Psi]2b", "+", 
            RowBox[{"21", "  ", 
             RowBox[{"\[Psi]2b\[Zeta]b", "/", "\[Zeta]"}]}], "+", 
            RowBox[{"2", "  ", "\[Psi]2b", " ", 
             RowBox[{
              RowBox[{"\[Zeta]b", "^", "2"}], "/", 
              RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}], "**", "\[Thorn]"}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Rho]"}], "+", 
               RowBox[{"5", " ", "\[Rho]b"}]}], ")"}]}], "-", 
            RowBox[{"6", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
           "\[Eth]p"}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "\[Rho]"}], "+", 
                RowBox[{"4", " ", "\[Rho]b"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Rho]", " ", "\[Tau]p"}]}], ")"}], " ", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"28", " ", "\[Rho]", " ", "\[Rho]b"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"\[Rho]", "^", "2"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"\[Rho]b", "^", "2"}]}]}], ")"}], " ", "**", 
          "\[Thorn]p"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[Rho]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "\[Tau]p"}], "+", 
              RowBox[{"2", " ", "\[Tau]b"}]}], ")"}]}], "+", 
           RowBox[{"\[Rho]b", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"38", "\[Tau]"}], "-", 
              RowBox[{"28", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"2", "\[Rho]\[Rho]p", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", "  ", "\[Rho]b"}], "+", 
              RowBox[{"5", " ", "\[Rho]"}]}], ")"}]}], "+", 
           RowBox[{"2", 
            RowBox[{"\[Rho]b", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"23", " ", "\[Rho]p"}], "-", 
              RowBox[{"8", " ", "\[Rho]pb"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              RowBox[{"3", " ", "\[Rho]b"}]}], ")"}]}], "-", 
           RowBox[{"\[Rho]", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"35", "-", 
              RowBox[{"9", 
               RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        SubscriptBox["\[Xi]", "m"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Eth]", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "\[Rho]"}], "-", 
            RowBox[{"2", " ", "\[Rho]b"}]}], ")"}], " ", "**", "\[Eth]", "**",
           "\[Eth]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Tau]"}], "+", 
            RowBox[{"2", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Eth]", "**",
           "\[Thorn]"}], "+", 
         RowBox[{"12", " ", "\[Tau]", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]b", "-", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "**", "\[Eth]"}]}], 
         "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"7", " ", "\[Tau]", " ", "\[Tau]pb"}], "+", 
             RowBox[{"\[Tau]pb", "^", "2"}]}], ")"}], " ", "**", 
           "\[Thorn]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[Rho]b", " ", 
            RowBox[{"\[Tau]pb", "^", "2"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"\[Tau]", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Rho]"}], "+", 
              RowBox[{"6", " ", "\[Rho]b"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]", " ", "\[Tau]pb"}]}], 
          ")"}]}], ",", 
        SubscriptBox["\[Xi]", "mb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9357252059346943`*^9, 3.9357252497076883`*^9}, {
   3.935725292128002*^9, 3.9357253460582438`*^9}, {3.93572539980538*^9, 
   3.935725456753582*^9}, {3.935725508779031*^9, 3.935725514319698*^9}, {
   3.9357255486298647`*^9, 3.935725554918148*^9}, {3.935725652442875*^9, 
   3.935725663747205*^9}, {3.935725732151135*^9, 3.9357257325068407`*^9}, {
   3.935742821463746*^9, 3.935742947722247*^9}, {3.935743056824604*^9, 
   3.935743086353983*^9}, 3.935745463845952*^9, {3.935745999949212*^9, 
   3.935746013463994*^9}, {3.935746466493758*^9, 3.935746471678166*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"28f0337b-801d-468f-b98f-1f1eba21c4c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalA]\[Dagger]\[Xi]", "lmb"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "^", "4"}], "/", "108"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Eth]p", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]p", "**", "\[Eth]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"\[Rho]", " ", "**", "\[Eth]p", "**", "\[Thorn]p"}]}], "-", 
         
         RowBox[{"14", " ", 
          RowBox[{"\[Tau]p", " ", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], 
         "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]p", "-", "\[Rho]pb"}], ")"}], " ", "**", "\[Eth]p",
            "**", "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Tau]"}], "-", 
            RowBox[{"5", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Eth]p", "**",
           "\[Eth]p"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "-", 
             RowBox[{"19", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]p", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Rho]b"}], "-", 
               RowBox[{"4", " ", "\[Rho]"}]}], ")"}]}], "-", 
            RowBox[{"10", " ", "\[Rho]pb", " ", "\[Rho]b"}], "+", 
            RowBox[{"2", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25", " ", "\[Tau]b"}], "-", 
               RowBox[{"4", " ", "\[Tau]p"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Tau]pb", " ", "\[Tau]b"}], "-", 
            RowBox[{"20", " ", "\[Psi]2"}], "-", 
            RowBox[{"\[Psi]2b", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", 
                RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
               RowBox[{"5", 
                RowBox[{
                 RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                 RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}]}]}], ")"}], "**", 
          "\[Eth]p"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]p", " ", "\[Tau]p"}], "+", 
             RowBox[{"3", " ", "\[Rho]p", " ", "\[Tau]b"}], "+", 
             RowBox[{"\[Rho]pb", " ", "\[Tau]b"}]}], ")"}], " ", "**", 
           "\[Thorn]"}]}], "+", 
         RowBox[{"56", " ", "\[Rho]", " ", 
          RowBox[{"\[Tau]p", " ", "**", "\[Thorn]p"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"51", " ", 
              RowBox[{"\[Tau]p", "^", "2"}]}], "-", 
             RowBox[{"7", " ", "\[Tau]p", " ", "\[Tau]b"}], "+", 
             RowBox[{"\[Tau]b", "^", "2"}]}], ")"}], " ", "**", "\[Eth]"}]}], 
         "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"40", " ", "\[Rho]", " ", "\[Rho]p", " ", 
            RowBox[{"(", 
             RowBox[{"\[Tau]p", "+", 
              RowBox[{"2", "\[Tau]b"}]}], ")"}]}], "-", 
           RowBox[{"6", " ", "\[Rho]b\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Rho]pb"}], "+", 
              RowBox[{"2", " ", "\[Rho]p"}]}], ")"}]}], "+", 
           RowBox[{"6", 
            RowBox[{"\[Tau]b", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}]}], "-", 
           RowBox[{"10", "\[Tau]", " ", "\[Tau]p", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[Tau]b"}], "+", 
              RowBox[{"2", " ", "\[Tau]p"}]}], ")"}]}], "+", 
           RowBox[{"4", "\[Psi]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "\[Tau]b"}], "+", 
              RowBox[{"8", "\[Tau]p"}]}], ")"}]}], "-", 
           RowBox[{"9", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"\[Tau]b", "-", 
              RowBox[{"3", " ", "\[Tau]p"}]}], ")"}]}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "l"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          RowBox[{"\[Eth]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", "\[Tau]p"}], "+", 
            RowBox[{"3", " ", "\[Tau]b"}]}], ")"}], " ", "**", "\[Thorn]", "**",
           "\[Thorn]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Rho]b", " ", "\[Tau]b"}], "-", 
            RowBox[{"70", " ", "\[Rho]", " ", "\[Tau]p"}], "-", 
            RowBox[{"18", " ", "\[Rho]", " ", "\[Tau]b"}]}], ")"}], " ", "**",
           "\[Thorn]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]b", "^", "2"}], "-", 
             RowBox[{"6", " ", "\[Rho]", " ", "\[Rho]b"}], "-", 
             RowBox[{"25", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}]}], ")"}], " ", "**", 
           "\[Eth]p"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Tau]b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               RowBox[{"\[Rho]", "^", "2"}]}], "-", 
              RowBox[{"16", " ", "\[Rho]", " ", "\[Rho]b"}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"\[Rho]b", "^", "2"}]}]}], ")"}]}], "-", 
           RowBox[{"50", " ", 
            RowBox[{"\[Rho]", "^", "2"}], " ", "\[Tau]p"}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "n"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", "\[Rho]"}], "+", 
            RowBox[{"3", " ", "\[Rho]b"}]}], ")"}], " ", "**", "\[Eth]p", "**",
           "\[Eth]p"}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", "\[Tau]p"}], "+", "\[Tau]b"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", "\[Rho]", " ", "\[Tau]p"}], "-", 
             RowBox[{"5", " ", "\[Rho]", " ", "\[Tau]b"}], "-", 
             RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Eth]p"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]b", "^", "2"}], "-", 
             RowBox[{"45", " ", 
              RowBox[{"\[Tau]p", "^", "2"}]}], "-", 
             RowBox[{"7", " ", "\[Tau]p", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Tau]b", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "\[Rho]"}], "+", 
              RowBox[{"5", " ", "\[Rho]b"}]}], ")"}]}], "-", 
           RowBox[{"20", " ", "\[Rho]", " ", 
            RowBox[{"\[Tau]p", "^", "2"}]}], "-", 
           RowBox[{"14", " ", "\[Rho]", " ", "\[Tau]p", " ", "\[Tau]b"}]}], 
          ")"}]}], ",", 
        SubscriptBox["\[Xi]", "m"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"\[Thorn]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]b", "-", 
             RowBox[{"6", " ", "\[Rho]"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Eth]"}]}], "-", 
         RowBox[{"36", " ", 
          RowBox[{"\[Rho]", " ", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"\[Rho]pb", " ", "**", "\[Thorn]", "**", "\[Thorn]"}]}], 
         "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Tau]"}], "-", 
             RowBox[{"5", " ", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Tau]b"}], "-", 
            RowBox[{"20", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
           "\[Thorn]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]p", " ", 
             RowBox[{"(", 
              RowBox[{"\[Rho]", "+", 
               RowBox[{"19", " ", "\[Rho]b"}]}], ")"}]}], "-", 
            RowBox[{"10", " ", "\[Rho]pb", " ", "\[Rho]b"}], "-", 
            RowBox[{"2", " ", "\[Tau]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Tau]p"}], "-", 
               RowBox[{"20", " ", "\[Tau]b"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Tau]pb", " ", "\[Tau]b"}], "+", 
            RowBox[{"22", " ", "\[Psi]2"}], "-", 
            RowBox[{"\[Psi]2b", 
             RowBox[{"(", 
              RowBox[{"8", "+", " ", 
               RowBox[{"\[Zeta]b", "/", "\[Zeta]"}], "-", 
               RowBox[{"5", " ", 
                RowBox[{
                 RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                 RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}]}]}], ")"}], "**", 
          "\[Thorn]"}], "-", 
         RowBox[{"8", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]b", " ", "\[Tau]pb"}], "+", 
             RowBox[{"5", " ", "\[Tau]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", "\[Rho]b"}], ")"}]}]}], ")"}], " ", "**",
            "\[Eth]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"86", " ", "\[Rho]", " ", "\[Tau]p"}], "-", 
            RowBox[{"18", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
            RowBox[{"8", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
           "\[Eth]"}], "+", 
         RowBox[{"90", " ", 
          RowBox[{
           RowBox[{"\[Rho]", "^", "2"}], " ", "**", "\[Thorn]p"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"\[Rho]b", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", "\[Rho]p"}], "-", "\[Rho]pb"}], ")"}]}], "-", 
           RowBox[{"10", " ", "\[Rho]\[Rho]p", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[Rho]b"}], "+", "\[Rho]"}], ")"}]}], "+", 
           RowBox[{"10", " ", "\[Rho]", " ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[Tau]p"}], "-", 
              RowBox[{"7", " ", "\[Tau]b"}]}], ")"}]}], "+", 
           RowBox[{"4", "\[Rho]b", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Tau]"}], "-", "\[Tau]pb"}], ")"}]}], "-", 
           RowBox[{"10", "\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Rho]"}], "+", 
              RowBox[{"2", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"\[Rho]", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"9", " ", 
               RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[Rho]b", " ", "\[Psi]2b"}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "mb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93573086587961*^9, 3.935730892293092*^9}, {
   3.9357309302973833`*^9, 3.935731020813189*^9}, {3.93573616966459*^9, 
   3.93573617007922*^9}, {3.935736205048974*^9, 3.935736256808345*^9}, {
   3.9357363073675957`*^9, 3.9357363246411963`*^9}, {3.935736409577292*^9, 
   3.9357364456169577`*^9}, {3.9357365091393423`*^9, 3.935736510006034*^9}, {
   3.9357365505338793`*^9, 3.9357365869912167`*^9}, {3.935736635213456*^9, 
   3.935736652345601*^9}, {3.935736714235035*^9, 3.9357367145866747`*^9}, {
   3.935742821482885*^9, 3.93574294773153*^9}, {3.935743056882063*^9, 
   3.935743086396706*^9}, 3.935745463851267*^9, {3.9357459999540577`*^9, 
   3.935746013466262*^9}, {3.935746475553124*^9, 3.93574648154403*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f20584af-01d3-4ba6-b38a-f8b7d6e3c1be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalA]\[Dagger]\[Xi]", "ln"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "^", "4"}], "/", "108"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Thorn]p", "**", "\[Thorn]p", "**", "\[Thorn]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]p"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Rho]", " ", "**", "\[Thorn]p", "**", "\[Thorn]p"}]}], 
         "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Rho]p", " ", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], 
         "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]pb", "-", 
             RowBox[{"7", " ", "\[Rho]p"}]}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Eth]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Thorn]p"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]b", "-", 
             RowBox[{"13", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "\[Rho]"}], "+", 
                RowBox[{"3", " ", "\[Rho]b"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Rho]pb", " ", "\[Rho]b"}], "+", 
             RowBox[{"23", " ", "\[Tau]", " ", "\[Tau]p"}], "+", 
             RowBox[{"8", " ", "\[Tau]", " ", "\[Tau]b"}], "-", 
             RowBox[{"\[Tau]pb", " ", "\[Tau]b"}], "-", 
             RowBox[{"\[Psi]2b", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
                RowBox[{
                 RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                 RowBox[{"\[Zeta]", "^", "2"}]}]}], ")"}]}]}], ")"}], "**", 
           "\[Thorn]p"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Rho]p", "^", "2"}]}], "-", 
             RowBox[{"4", " ", "\[Rho]p", " ", "\[Rho]pb"}], "+", 
             RowBox[{"\[Rho]pb", "^", "2"}]}], ")"}], " ", "**", 
           "\[Thorn]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "\[Rho]p", " ", "\[Tau]"}], "+", 
             RowBox[{"7", " ", "\[Rho]pb", " ", "\[Tau]"}], "+", 
             RowBox[{"5", " ", "\[Rho]pb", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
            "\[Eth]p"}]}], "-", 
         RowBox[{"\[Rho]p", " ", "**", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Tau]b"}], "-", 
            RowBox[{"74", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]"}], 
         "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Rho]p", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[Rho]"}], "-", 
              RowBox[{"21", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"2", "\[Rho]pb", " ", "\[Rho]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "\[Rho]p"}], "-", 
              RowBox[{"5", " ", "\[Rho]pb"}]}], ")"}]}], "+", 
           RowBox[{"2", "\[Tau]b\[Rho]pb", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "\[Tau]"}], "-", 
              RowBox[{"8", " ", "\[Tau]pb"}]}], ")"}]}], "+", 
           RowBox[{"2", "\[Rho]p", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", "\[Tau]p"}], "-", 
              RowBox[{"32", " ", "\[Tau]b"}]}], ")"}]}], "-", 
           RowBox[{"\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", "\[Rho]p"}], "+", 
              RowBox[{"33", " ", "\[Rho]pb"}]}], ")"}]}], "+", 
           RowBox[{"3", "\[Rho]p", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}], "-", 
           RowBox[{"5", "  ", "\[Rho]pb", " ", "\[Psi]2b"}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "l"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Thorn]p", "**", "\[Thorn]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", 
             RowBox[{"2", " ", "\[Rho]b"}]}], ")"}], " ", "**", "\[Thorn]p", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[Rho]"}], "-", "\[Rho]b"}], ")"}], " ", "**",
            "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Rho]p"}], "-", 
             RowBox[{"2", " ", "\[Rho]pb"}]}], ")"}], " ", "**", "\[Thorn]", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"\[Tau]", " ", "**", "\[Eth]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Tau]p"}], "+", "\[Tau]b"}], ")"}], " ", "**",
            "\[Eth]", "**", "\[Thorn]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]p", " ", "\[Rho]b"}], "+", 
            RowBox[{"2", " ", "\[Rho]pb", " ", "\[Rho]b"}], "-", 
            RowBox[{"34", " ", "\[Rho]", " ", "\[Rho]p"}], "-", 
            RowBox[{"44", " ", "\[Tau]", " ", "\[Tau]p"}], "-", 
            RowBox[{"18", " ", "\[Tau]", " ", "\[Tau]b"}], "+", 
            RowBox[{"4", " ", "\[Tau]pb", " ", "\[Tau]b"}], "-", "\[Psi]2", 
            "+", 
            RowBox[{"\[Psi]2b", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"8", " ", 
                RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "-", 
               RowBox[{"2", 
                RowBox[{
                 RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                 RowBox[{"\[Zeta]", "^", "2"}]}]}]}], ")"}]}]}], ")"}], "**", 
          "\[Thorn]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Tau]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", "\[Rho]"}], "+", "\[Rho]b"}], ")"}]}], "-", 
             RowBox[{"\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**", 
           "\[Eth]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Rho]", " ", "\[Tau]p"}], "-", 
            RowBox[{"10", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
            RowBox[{"8", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
           "\[Eth]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Rho]", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "\[Rho]", " ", "\[Rho]b"}], "+", 
             RowBox[{"\[Rho]b", "^", "2"}]}], ")"}], " ", "**", 
           "\[Thorn]p"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Rho]", " ", "\[Rho]p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22", "\[Rho]b"}], "-", 
              RowBox[{"15", " ", "\[Rho]"}]}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"\[Rho]b", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "\[Rho]p"}], "-", 
              RowBox[{"4", "  ", "\[Rho]pb"}]}], ")"}]}], "-", 
           RowBox[{"\[Rho]", " ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", "\[Tau]p"}], "-", 
              RowBox[{"62", " ", "\[Tau]b"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Rho]b\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[Tau]"}], "-", 
              RowBox[{"10", " ", "\[Tau]pb"}]}], ")"}]}], "+", 
           RowBox[{"\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"17", " ", "\[Rho]"}], "+", 
              RowBox[{"35", " ", "\[Rho]b"}]}], ")"}]}], "+", 
           RowBox[{"\[Rho]", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"17", "-", 
              RowBox[{"15", " ", 
               RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        SubscriptBox["\[Xi]", "n"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"\[Eth]p", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"\[Eth]p", "**", "\[Eth]p", "**", "\[Eth]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", "\[Rho]b"}], ")"}], " ", "**", "\[Eth]p", "**",
            "\[Thorn]p"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"26", " ", "\[Rho]p"}], "-", 
            RowBox[{"6", " ", "\[Rho]pb"}]}], ")"}], " ", "**", "\[Eth]p", "**",
           "\[Thorn]"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"\[Tau]", " ", "**", "\[Eth]p", "**", "\[Eth]p"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "\[Tau]p"}], "+", "\[Tau]b"}], ")"}], " ", "**",
            "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"\[Tau]p", " ", "**", "\[Eth]p", "**", "\[Eth]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Rho]b\[Rho]pb"}], "-", 
            RowBox[{"24", " ", "\[Rho]", " ", "\[Rho]p"}], "-", 
            RowBox[{"14", " ", "\[Rho]b\[Rho]p"}], "-", 
            RowBox[{"24", " ", "\[Tau]", " ", "\[Tau]p"}], "-", 
            RowBox[{"8", " ", "\[Tau]", " ", "\[Tau]b"}], "+", 
            RowBox[{"4", " ", "\[Tau]b\[Tau]pb"}], "-", 
            RowBox[{"22", " ", "\[Psi]2"}], "-", 
            RowBox[{"2", " ", "\[Psi]2b", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], "+", 
               RowBox[{
                RowBox[{"\[Zeta]b", "^", "2"}], "/", 
                RowBox[{"\[Zeta]", "^", "2"}]}]}], ")"}]}]}], ")"}], "**", 
          "\[Eth]p"}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Rho]", " ", "\[Tau]p"}], "+", 
             RowBox[{"5", " ", "\[Rho]", " ", "\[Tau]b"}], "+", 
             RowBox[{"3", " ", "\[Rho]b", " ", "\[Tau]b"}]}], ")"}], " ", "**",
            "\[Thorn]p"}]}], "-", 
         RowBox[{"12", " ", "\[Rho]p", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Tau]p"}], "+", "\[Tau]b"}], ")"}], " ", "**",
            "\[Thorn]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Tau]p", "^", "2"}]}], "-", 
             RowBox[{"4", " ", "\[Tau]p", " ", "\[Tau]b"}], "+", 
             RowBox[{"\[Tau]b", "^", "2"}]}], ")"}], " ", "**", "\[Eth]"}]}], 
         "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", "\[Tau]b", " ", "\[Rho]pb", " ", "\[Rho]b"}], "-", 
           RowBox[{"2", "\[Tau]b", " ", "\[Rho]p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29", " ", "\[Rho]"}], "+", 
              RowBox[{"9", " ", "\[Rho]b"}]}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"\[Tau]b", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "\[Tau]"}], "-", 
              RowBox[{"5", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"2", "\[Tau]", " ", "\[Tau]p", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "\[Tau]p"}], "-", 
              RowBox[{"23", " ", "\[Tau]b"}]}], ")"}]}], "-", 
           RowBox[{"\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[Tau]b"}], "-", 
              RowBox[{"58", " ", "\[Tau]p"}]}], ")"}]}], "-", 
           RowBox[{"5", "\[Tau]b", " ", "\[Psi]2b"}], "+", 
           RowBox[{"3", "\[Tau]p\[Psi]2b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}], ")"}]}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "m"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"\[Eth]", "**", "\[Thorn]p", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"\[Eth]p", "**", "\[Eth]", "**", "\[Eth]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]b", "-", 
             RowBox[{"6", " ", "\[Rho]"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Thorn]p"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Rho]p"}], "+", "\[Rho]pb"}], ")"}], " ", "**",
            "\[Eth]", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "\[Tau]"}], "+", "\[Tau]pb"}], ")"}], " ", "**",
            "\[Thorn]p", "**", "\[Thorn]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Tau]", "+", 
             RowBox[{"2", "\[Tau]pb"}]}], ")"}], " ", "**", "\[Eth]p", "**", 
           "\[Eth]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Tau]b"}], "-", 
             RowBox[{"5", " ", "\[Tau]p"}]}], ")"}], " ", "**", "\[Eth]", "**",
            "\[Eth]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Rho]p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Rho]"}], "+", 
               RowBox[{"3", " ", "\[Rho]b"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Rho]pb", " ", "\[Rho]b"}], "+", 
            RowBox[{"34", " ", "\[Tau]", " ", "\[Tau]p"}], "-", 
            RowBox[{"8", " ", "\[Tau]", " ", "\[Tau]b"}], "+", 
            RowBox[{"2", " ", "\[Tau]pb", " ", "\[Tau]b"}], "+", 
            RowBox[{"23", " ", "\[Psi]2"}], "-", "\[Psi]2b", "+", 
            RowBox[{"8", " ", 
             RowBox[{"\[Psi]2b\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}], "**", 
          "\[Eth]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"94", " ", "\[Rho]", " ", "\[Tau]"}], "-", 
            RowBox[{"6", " ", "\[Rho]b", " ", "\[Tau]"}], "+", 
            RowBox[{"2", " ", "\[Rho]b", " ", "\[Tau]pb"}]}], ")"}], " ", "**",
           "\[Thorn]p"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]pb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Tau]"}], "-", 
               RowBox[{"5", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Rho]p", " ", "\[Tau]"}]}], ")"}], " ", "**", 
          "\[Thorn]"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Tau]", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "\[Tau]", " ", "\[Tau]pb"}], "+", 
             RowBox[{"\[Tau]pb", "^", "2"}]}], ")"}], " ", "**", 
           "\[Eth]p"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Tau]", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", "\[Tau]p"}], "-", 
              RowBox[{"22", " ", "\[Tau]b"}]}], ")"}]}], "+", 
           RowBox[{"2", "\[Tau]pb", " ", "\[Tau]b", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[Tau]"}], "-", 
              RowBox[{"2", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"2", "\[Rho]p", " ", "\[Tau]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              RowBox[{"29", " ", "\[Rho]b"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Rho]pb", " ", "\[Rho]b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[Tau]"}], "+", 
              RowBox[{"7", " ", "\[Tau]pb"}]}], ")"}]}], "-", 
           RowBox[{"\[Psi]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"67", " ", "\[Tau]"}], "-", 
              RowBox[{"11", " ", "\[Tau]pb"}]}], ")"}]}], "+", 
           RowBox[{"\[Tau]", " ", "\[Psi]2b", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"7", " ", 
               RowBox[{"\[Zeta]b", "/", "\[Zeta]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Tau]pb", " ", "\[Psi]2b"}]}], ")"}]}], ",", 
        SubscriptBox["\[Xi]", "mb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935735997570779*^9, 3.935736114391787*^9}, {
   3.93573672998995*^9, 3.935736730276898*^9}, {3.935736772486245*^9, 
   3.935736779294911*^9}, {3.935736818610722*^9, 3.935736934446002*^9}, {
   3.935740305412632*^9, 3.9357405028542356`*^9}, 3.9357405606373367`*^9, {
   3.935740723806872*^9, 3.935740729797134*^9}, {3.935740766498221*^9, 
   3.935740770469701*^9}, {3.9357408612463284`*^9, 3.9357408627242126`*^9}, {
   3.9357408964852*^9, 3.935740982210125*^9}, {3.935741089336113*^9, 
   3.9357411223242292`*^9}, {3.93574119988241*^9, 3.935741200595642*^9}, {
   3.935741289018372*^9, 3.935741331549131*^9}, {3.935741727356484*^9, 
   3.935741728378704*^9}, {3.9357417825203342`*^9, 3.935741793599987*^9}, {
   3.935742821505268*^9, 3.9357429477539*^9}, {3.9357430569437428`*^9, 
   3.93574308644487*^9}, 3.935745463858*^9, {3.9357459999608917`*^9, 
   3.935746013469459*^9}, {3.9357464851112747`*^9, 3.935746496266931*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d583bab7-9d76-4ebe-ab91-4ad2781a120f"]
}, Closed]],

Cell[CellGroupData[{

Cell["12. \[ScriptCapitalB]", "Subsubsection",
 CellChangeTimes->{{3.935667719025607*^9, 
  3.9356677212763433`*^9}},ExpressionUUID->"e0d4d123-0f4d-4853-a2a0-\
cd20bf8014e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalB]", "0"], "[", "\[Xi]", "]"}], "==", 
   RowBox[{
    FractionBox["1", "9"], 
    SuperscriptBox["\[Zeta]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "**", "\[Eth]", "**", "\[Thorn]"}], "-", 
         RowBox[{"\[Rho]", "**", "\[Eth]", "**", "\[Eth]"}], "-", 
         RowBox[{"2", 
          RowBox[{"\[Tau]", "**", "\[Tau]pb", "**", "\[Thorn]"}]}], "+", 
         RowBox[{"2", 
          SuperscriptBox["\[Rho]\[Tau]pb", "2"]}]}], ",", 
        SubscriptBox["\[Xi]", "l"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "**", "\[Thorn]", "**", "\[Eth]"}], "-", 
         RowBox[{"\[Tau]", "**", "\[Thorn]", "**", "\[Thorn]"}], "-", 
         RowBox[{"2", "\[Rho]", "*", 
          RowBox[{"\[Rho]b", "**", "\[Eth]"}]}], "+", 
         RowBox[{"2", 
          SuperscriptBox["\[Tau]\[Rho]b", "2"]}]}], ",", 
        SubscriptBox["\[Xi]", "m"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9356724438304977`*^9, 3.935672475319422*^9}, {
   3.9356725300135527`*^9, 3.93567275149133*^9}, {3.9357428635785513`*^9, 
   3.935742916847561*^9}, 3.935742947754862*^9, {3.9357430570026693`*^9, 
   3.9357430804455214`*^9}, {3.935745999962474*^9, 3.935746009320252*^9}, {
   3.935746508702963*^9, 3.935746518147849*^9}, {3.9357465561021843`*^9, 
   3.935746565054043*^9}},ExpressionUUID->"de866968-cc61-43e8-a1ec-\
1bc3cf4f7c3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalB]", "4"], "[", "\[Xi]", "]"}], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "9"]}], 
    SuperscriptBox["\[Zeta]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]p", "**", "\[Eth]p", "**", "\[Thorn]p"}], "-", 
         RowBox[{"\[Rho]p", "**", "\[Eth]p", "**", "\[Eth]p"}], "-", 
         RowBox[{"2", 
          RowBox[{"\[Tau]p", "**", "\[Tau]b", "**", "\[Thorn]p"}]}], "+", 
         RowBox[{"2", 
          SuperscriptBox["\[Rho]p\[Tau]b", "2"]}]}], ",", 
        SubscriptBox["\[Xi]", "n"]}], "]"}], "+", 
      RowBox[{"DOperator", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]p", "**", "\[Thorn]p", "**", "\[Eth]p"}], "-", 
         RowBox[{"\[Tau]p", "**", "\[Thorn]p", "**", "\[Thorn]p"}], "-", 
         RowBox[{"2", "\[Rho]p", "*", 
          RowBox[{"\[Rho]pb", "**", "\[Eth]p"}]}], "+", 
         RowBox[{"2", 
          SuperscriptBox["\[Tau]p\[Rho]pb", "2"]}]}], ",", 
        SubscriptBox["\[Xi]", "mb"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9356724438304977`*^9, 3.935672475319422*^9}, {
   3.9356725300135527`*^9, 3.935672871409236*^9}, {3.9356729146284237`*^9, 
   3.935672928727209*^9}, {3.935672972430314*^9, 3.935672972685236*^9}, {
   3.935742821560478*^9, 3.935742834241542*^9}, {3.935742876371443*^9, 
   3.9357428978561897`*^9}, 3.9357429477554493`*^9, {3.935743066877695*^9, 
   3.935743086449128*^9}, {3.935746003559516*^9, 3.9357460134707108`*^9}, {
   3.9357465209723673`*^9, 3.935746526128096*^9}, {3.935746558314601*^9, 
   3.935746561300643*^9}},ExpressionUUID->"1f7a0d5b-6844-43d8-94af-\
6416a6039160"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalB]\[Dagger]", "0"], "[", "\[Psi]4", "]"}], 
    "b"], "==", 
   RowBox[{
    RowBox[{
     FractionBox["1", "9"], 
     SuperscriptBox["\[Zeta]", "4"], 
     SubscriptBox["l", "b"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Tau]", "**", "\[Thorn]", "**", "\[Eth]"}], "-", 
        RowBox[{"\[Rho]", "**", "\[Eth]", "**", "\[Eth]"}], "+", 
        RowBox[{"\[Tau]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Tau]pb", "-", 
           RowBox[{"4", "\[Tau]"}]}], ")"}], "**", "\[Thorn]"}], "+", 
        RowBox[{"4", 
         RowBox[{"\[Rho]", "**", "\[Tau]", "**", "\[Eth]"}]}]}], ",", 
       "\[Psi]4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "9"], 
     SuperscriptBox["\[Zeta]", "4"], 
     SubscriptBox["m", "b"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "**", "\[Eth]", "**", "\[Thorn]"}], "-", 
        RowBox[{"\[Tau]", "**", "\[Thorn]", "**", "\[Thorn]"}], "+", 
        RowBox[{"\[Rho]", "**", 
         RowBox[{"(", 
          RowBox[{"\[Rho]b", "-", 
           RowBox[{"4", "\[Rho]"}]}], ")"}], "**", "\[Eth]"}], "+", 
        RowBox[{"4", 
         RowBox[{"\[Rho]", "**", "\[Tau]", "**", "\[Thorn]"}]}]}], ",", 
       "\[Psi]4"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9356730204077578`*^9, 3.935673103384824*^9}, {
  3.935686705751429*^9, 3.935686896558429*^9}, {3.9357428635809937`*^9, 
  3.935742916852128*^9}, {3.9357429477560797`*^9, 3.93574294775665*^9}, {
  3.935743057007923*^9, 3.935743080450169*^9}, {3.935743338401476*^9, 
  3.9357433384022713`*^9}, {3.935746528747691*^9, 3.935746581072822*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"ca3464ab-e474-4108-ad53-10f5c059eefb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalB]\[Dagger]", "4"], "[", "\[Psi]0", "]"}], 
    "b"], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "9"]}], 
     SuperscriptBox["\[Zeta]", "4"], 
     SubscriptBox["n", "b"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Tau]p", "**", "\[Thorn]p", "**", "\[Eth]p"}], "-", 
        RowBox[{"\[Rho]p", "**", "\[Eth]p", "**", "\[Eth]p"}], "+", 
        RowBox[{"\[Tau]p", "**", 
         RowBox[{"(", 
          RowBox[{"\[Tau]b", "-", 
           RowBox[{"4", "\[Tau]p"}]}], ")"}], "**", "\[Thorn]p"}], "+", 
        RowBox[{"4", 
         RowBox[{"\[Rho]p", "**", "\[Tau]p", "**", "\[Eth]p"}]}]}], ",", 
       "\[Psi]0"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "9"], 
     SuperscriptBox["\[Zeta]", "4"], 
     SubscriptBox["mb", "b"], 
     RowBox[{"DOperator", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]p", "**", "\[Eth]p", "**", "\[Thorn]p"}], "-", 
        RowBox[{"\[Tau]p", "**", "\[Thorn]p", "**", "\[Thorn]p"}], "+", 
        RowBox[{"\[Rho]p", "**", 
         RowBox[{"(", 
          RowBox[{"\[Rho]pb", "-", 
           RowBox[{"4", "\[Rho]p"}]}], ")"}], "**", "\[Eth]p"}], "+", 
        RowBox[{"4", 
         RowBox[{"\[Rho]p", "**", "\[Tau]p", "**", "\[Thorn]p"}]}]}], ",", 
       "\[Psi]0"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9356730204077578`*^9, 3.935673103384824*^9}, {
  3.935686705751429*^9, 3.935687095043083*^9}, {3.935742821565263*^9, 
  3.935742834245772*^9}, {3.935742876372802*^9, 3.9357428978569307`*^9}, {
  3.935742947757286*^9, 3.935742947757887*^9}, {3.9357430668828373`*^9, 
  3.935743086454102*^9}, {3.935743345244343*^9, 3.935743345245215*^9}, {
  3.93574657298182*^9, 3.935746595592619*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"6d4e5954-2ac6-4d75-944b-dac823879dfe"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 857},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e2e59356-0ee8-420e-976e-2135f409b872"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 164, 3, 98, "Title",ExpressionUUID->"2341a60e-2737-42e2-9541-214835026b1f"],
Cell[747, 27, 393, 8, 58, "Text",ExpressionUUID->"b2b5ce92-53f4-4ec2-9102-bea6b55ea2e4"],
Cell[CellGroupData[{
Cell[1165, 39, 179, 3, 67, "Section",ExpressionUUID->"19fc673b-19f2-41c8-97d2-bee15b625e10"],
Cell[CellGroupData[{
Cell[1369, 46, 316, 9, 45, "Subsubsection",ExpressionUUID->"f3d7a96f-b631-4748-9354-6290399a7a8a"],
Cell[1688, 57, 1234, 29, 44, "Input",ExpressionUUID->"57bfa227-da79-4933-ab40-2841293d3b96"]
}, Closed]],
Cell[CellGroupData[{
Cell[2959, 91, 171, 3, 37, "Subsubsection",ExpressionUUID->"0c44cb73-52ac-4fdf-bb1c-a6b8d05a9d8d"],
Cell[3133, 96, 2191, 56, 85, "Input",ExpressionUUID->"d06f0d47-a1f7-48d8-85bb-5e3d778e380d"],
Cell[5327, 154, 2128, 56, 136, "Input",ExpressionUUID->"a822c36a-b920-4c6b-a538-a677d3c4b7b9"],
Cell[7458, 212, 2241, 67, 124, "Input",ExpressionUUID->"f5c4cd1d-99a4-4e87-8e35-4e27e41304e8"],
Cell[9702, 281, 2376, 69, 147, "Input",ExpressionUUID->"3c338793-0c0b-42af-8ba5-519632317a00"],
Cell[12081, 352, 951, 23, 46, "Input",ExpressionUUID->"ca1a7768-7b3e-4dd2-88e8-49b4945aff85"],
Cell[13035, 377, 1080, 26, 46, "Input",ExpressionUUID->"6d32cf1b-a0dc-4b38-a9c8-5d55a25621df"],
Cell[14118, 405, 1025, 30, 46, "Input",ExpressionUUID->"7ebd8d73-99fe-4305-85fc-f5e7b6fb93e6"],
Cell[15146, 437, 1019, 29, 46, "Input",ExpressionUUID->"5c93e446-79e9-4c3a-bc46-7828570d234e"]
}, Closed]],
Cell[CellGroupData[{
Cell[16202, 471, 171, 3, 37, "Subsubsection",ExpressionUUID->"e36830f5-c3d5-4119-abf2-1d631a11f009"],
Cell[16376, 476, 2921, 77, 115, "Input",ExpressionUUID->"3fc0271d-b3d6-40a8-9c77-e0dd83d27ef0"],
Cell[19300, 555, 8962, 251, 525, "Input",ExpressionUUID->"ab845e65-99f6-40e5-9b60-4c94c5279d29"],
Cell[28265, 808, 8045, 228, 504, "Input",ExpressionUUID->"c2b6bdc3-bedb-4585-9c0d-363514e41aa1"],
Cell[36313, 1038, 5456, 154, 324, "Input",ExpressionUUID->"c4074d81-d306-49fe-a324-93eac14aacf5"],
Cell[41772, 1194, 3452, 94, 117, "Input",ExpressionUUID->"362d1487-dcd5-41a6-a61c-abf8c69a1a83"]
}, Closed]],
Cell[CellGroupData[{
Cell[45261, 1293, 221, 4, 37, "Subsubsection",ExpressionUUID->"0d6b6dd1-afb7-4a4d-8e0a-723940fc89f0"],
Cell[45485, 1299, 1507, 38, 52, "Input",ExpressionUUID->"765dcb2b-f33d-4aea-baf9-5ecddae129c8"],
Cell[46995, 1339, 1508, 38, 52, "Input",ExpressionUUID->"c0f3350b-1bdc-4601-882e-01386b7e3acc"]
}, Closed]],
Cell[CellGroupData[{
Cell[48540, 1382, 358, 11, 37, "Subsubsection",ExpressionUUID->"f0e1732e-45ec-46ed-9d2b-6ade165e8a3d"],
Cell[48901, 1395, 1887, 52, 73, "Input",ExpressionUUID->"24643c0d-8210-4aba-b919-52ad94cd231c"],
Cell[50791, 1449, 2231, 57, 73, "Input",ExpressionUUID->"24884963-6b87-4cad-b6e0-c0eef402ea02"]
}, Closed]],
Cell[CellGroupData[{
Cell[53059, 1511, 369, 11, 37, "Subsubsection",ExpressionUUID->"46a22223-5177-48a3-b2bc-195a964b9de9"],
Cell[53431, 1524, 1500, 40, 52, "Input",ExpressionUUID->"435e7c17-75c1-4c22-ae77-ca7baa9e7870"]
}, Closed]],
Cell[CellGroupData[{
Cell[54968, 1569, 175, 3, 37, "Subsubsection",ExpressionUUID->"e6ce5fac-2f1a-456a-8e91-df2ffe2ec0ed"],
Cell[55146, 1574, 1032, 25, 30, "Input",ExpressionUUID->"a995eef4-0909-43f3-8e7b-1d82f05f5db0"],
Cell[56181, 1601, 1080, 26, 30, "Input",ExpressionUUID->"5a0ad2f3-705f-4ffa-b8b4-9242029e0494"],
Cell[CellGroupData[{
Cell[57286, 1631, 1021, 26, 30, "Input",ExpressionUUID->"5b9a75a5-6053-41dd-8d64-1d3ce074bfd4"],
Cell[58310, 1659, 204, 4, 34, "Output",ExpressionUUID->"a7eba342-fb62-4358-8771-a0055ac5cee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58551, 1668, 1073, 27, 30, "Input",ExpressionUUID->"a3ed4af0-3330-42bc-beee-c132bc7ea7c0"],
Cell[59627, 1697, 178, 3, 34, "Output",ExpressionUUID->"d6258b7b-e39e-4a68-ae2a-fcc2422f1d42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59842, 1705, 894, 22, 30, "Input",ExpressionUUID->"b2f8b7c3-4569-409a-af60-8bf94ef25427"],
Cell[60739, 1729, 181, 3, 34, "Output",ExpressionUUID->"79a98e35-7df0-4742-80dd-072c0b324793"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[60969, 1738, 440, 11, 37, "Subsubsection",ExpressionUUID->"b2cc3b91-01b3-4a8c-8326-b8765069dc50"],
Cell[61412, 1751, 1909, 53, 108, "Input",ExpressionUUID->"09d954da-a321-4401-aaa3-6a0696fb6c46"],
Cell[63324, 1806, 1915, 53, 108, "Input",ExpressionUUID->"4b8a2858-241f-4a88-bfc7-dd8a4a90405c"],
Cell[65242, 1861, 2204, 63, 108, "Input",ExpressionUUID->"93d28389-c59a-4ea3-8925-755ec19c1fdd"],
Cell[67449, 1926, 2161, 60, 108, "Input",ExpressionUUID->"e57dda71-d47d-43eb-883d-e0dd1b1bc8e7"]
}, Closed]],
Cell[CellGroupData[{
Cell[69647, 1991, 440, 11, 37, "Subsubsection",ExpressionUUID->"81973070-ccc5-4ed0-b1f8-12532b615f46"],
Cell[70090, 2004, 848, 21, 30, "Input",ExpressionUUID->"7cdc5ef7-db59-4c85-840d-07bc1024bc2a"],
Cell[70941, 2027, 827, 20, 30, "Input",ExpressionUUID->"dfb2d7b5-f543-4e82-aa33-8a9f5ab5b866"],
Cell[71771, 2049, 865, 23, 32, "Input",ExpressionUUID->"bc53b308-eeb8-48d6-b842-028aff120c64"],
Cell[72639, 2074, 902, 24, 32, "Input",ExpressionUUID->"85b0e36a-be54-45bc-974d-d4528d3e670f"]
}, Closed]],
Cell[CellGroupData[{
Cell[73578, 2103, 172, 3, 37, "Subsubsection",ExpressionUUID->"ca197282-1ad7-4c6e-806f-b49ce4995939"],
Cell[73753, 2108, 3447, 91, 225, "Input",ExpressionUUID->"20bd614d-4840-4760-9eb2-8eec961cebfb"],
Cell[77203, 2201, 3535, 94, 225, "Input",ExpressionUUID->"1a5d97f5-0019-471e-b229-05b6a79d2b81"],
Cell[80741, 2297, 7725, 211, 304, "Input",ExpressionUUID->"39663a45-2a49-4f27-80ff-46088c08e00b"],
Cell[88469, 2510, 5506, 150, 220, "Input",ExpressionUUID->"9d1ce393-bbc1-44f9-98af-48ca559b594c"],
Cell[93978, 2662, 5938, 170, 220, "Input",ExpressionUUID->"c23970f3-620a-4769-bb7d-dff1d854f58d"]
}, Closed]],
Cell[CellGroupData[{
Cell[99953, 2837, 171, 3, 37, "Subsubsection",ExpressionUUID->"cc76f727-4b9b-48bf-b34b-6fd742ec5fa9"],
Cell[100127, 2842, 31678, 790, 1165, "Input",ExpressionUUID->"2ece26b3-80dc-458f-8f03-c819e7e68554"],
Cell[131808, 3634, 30584, 763, 1186, "Input",ExpressionUUID->"dfab1eb6-33e9-4461-86c6-d642d2187ee9"],
Cell[162395, 4399, 2060, 54, 114, "Input",ExpressionUUID->"290892c7-c82c-4b23-b6dc-8efd0cdcbc38"],
Cell[164458, 4455, 9760, 236, 367, "Input",ExpressionUUID->"026a7260-6912-452e-88ff-0e0a2e75487c"],
Cell[174221, 4693, 9432, 230, 367, "Input",ExpressionUUID->"6293faa7-9f8e-482a-bbb2-edf3cbf6ac99"],
Cell[183656, 4925, 13609, 340, 451, "Input",ExpressionUUID->"28f0337b-801d-468f-b98f-1f1eba21c4c7"],
Cell[197268, 5267, 13264, 326, 472, "Input",ExpressionUUID->"f20584af-01d3-4ba6-b38a-f8b7d6e3c1be"],
Cell[210535, 5595, 19037, 461, 661, "Input",ExpressionUUID->"d583bab7-9d76-4ebe-ab91-4ad2781a120f"]
}, Closed]],
Cell[CellGroupData[{
Cell[229609, 6061, 174, 3, 37, "Subsubsection",ExpressionUUID->"e0d4d123-0f4d-4853-a2a0-cd20bf8014e7"],
Cell[229786, 6066, 1566, 36, 93, "Input",ExpressionUUID->"de866968-cc61-43e8-a1ec-1bc3cf4f7c3f"],
Cell[231355, 6104, 1755, 39, 93, "Input",ExpressionUUID->"1f7a0d5b-6844-43d8-94af-6416a6039160"],
Cell[233113, 6145, 1825, 45, 85, "Input",ExpressionUUID->"ca3464ab-e474-4108-ad53-10f5c059eefb"],
Cell[234941, 6192, 1919, 47, 151, "Input",ExpressionUUID->"6d4e5954-2ac6-4d75-944b-dac823879dfe"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


